Was Stalin Necessary? Counterfactual Evidence on Soviet Growth

This article evaluates whether the exceptionally rapid growth of the Russian and Soviet economy after 1928 requires a specifically Stalinist explanation. The analysis treats this historical question as a sequence of increasingly demanding counterfactual comparisons rather than a binary comparison between observed growth and a single alternative. Long run output series from the Global Macro Database and the Maddison Project are combined with synthetic control, augmented synthetic control, synthetic difference in differences, interactive factor models, matrix completion, prediction benchmarks, historical analogues, spatial and temporal placebos, donor pool perturbations, endpoint sensitivity, and independent Soviet national account reconstructions. A key methodological contribution is a revised New Economic Policy counterfactual. Instead of extrapolating the rapid recovery observed from 1922 to 1928, the analysis models the recovery gap as a bootstrap process anchored to the pre 1914 trend and calibrated using the observed postwar closure of the Russian output gap. The Russian core estimates exceed the median admissible frontier at every endpoint and surpass the main 90th percentile frontier from the mid 1930s onward, whereas the broader Soviet territorial aggregate remains more conservative. Donor perturbations preserve a positive Russian core premium, but the limited placebo sample, imperfect pretreatment fit, recovery related false positives, source dependence, and hostile upper bounds prevent strong claims of historical necessity. The evidence supports a conditional growth premium but does not identify Stalin as the only institutionally feasible path.

==> scripts/build_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import re, math
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle
from matplotlib.lines import Line2D

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data/processed/csv'
PNG=ROOT/'figures/png'; PDF=ROOT/'figures/pdf'; SVG=ROOT/'figures/svg'
for p in [PNG,PDF,SVG]: p.mkdir(parents=True,exist_ok=True)

COLORS={
    'navy':'#173A5E','blue':'#4C78A8','teal':'#2A7F7F','green':'#4F8A6B',
    'gold':'#C9983D','rust':'#B35C44','plum':'#6C5B8E','gray':'#747474',
    'lightblue':'#E9F0F6','lightteal':'#E8F2F0','lightgold':'#F8F1E2',
    'lightrose':'#F6ECE7','lightgray':'#F3F3F1','ink':'#2B2B2B'
}
plt.rcParams.update({
    'font.family':'DejaVu Serif','font.size':10.5,'axes.titlesize':16.5,
    'axes.labelsize':12,'xtick.labelsize':10.5,'ytick.labelsize':10.5,
    'legend.fontsize':9.2,'figure.facecolor':'white','axes.facecolor':'white',
    'axes.edgecolor':'#555555','axes.linewidth':0.8,'grid.color':'#D7D7D7',
    'grid.linewidth':0.75,'grid.alpha':0.75
})

def save(fig,stem):
    fig.savefig(PNG/f'{stem}.png',dpi=420,bbox_inches='tight',facecolor='white')
    fig.savefig(PDF/f'{stem}.pdf',bbox_inches='tight',facecolor='white')
    fig.savefig(SVG/f'{stem}.svg',bbox_inches='tight',facecolor='white')
    plt.close(fig)

def clean_axes(ax,grid='y'):
    ax.grid(True,axis=grid)
    for s in ['top','right']: ax.spines[s].set_visible(False)

# 01 architecture diagram
fig=plt.figure(figsize=(12,6.5)); ax=fig.add_axes([0,0,1,1]); ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')
def box(x,y,w,h,title,body,fc):
    p=FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.013,rounding_size=.025',fc=fc,ec=COLORS['ink'],lw=1.0)
    ax.add_patch(p); ax.text(x+w/2,y+h*.70,title,ha='center',va='center',fontsize=13.2,fontweight='bold',color=COLORS['ink'])
    ax.text(x+w/2,y+h*.38,body,ha='center',va='center',fontsize=10.4,linespacing=1.2,color=COLORS['ink'])
def arrow(x1,y1,x2,y2):
    ax.add_patch(FancyArrowPatch((x1,y1),(x2,y2),arrowstyle='->',mutation_scale=16,lw=1.25,color=COLORS['gray']))
ax.text(.5,.955,'Stalin_Growth identification architecture',ha='center',va='center',fontsize=22,fontweight='bold',color=COLORS['navy'])
ax.text(.5,.915,'Historical accounts, statistical counterfactuals, calibrated recovery alternatives and falsification tests',ha='center',va='center',fontsize=11.8,color=COLORS['gray'])
box(.05,.64,.245,.19,'Historical measurement','Maddison and GMD\nCIA/RAND national accounts\n1913-1928 recovery bridge',COLORS['lightblue'])
box(.05,.31,.245,.19,'Auxiliary structure','Trade and macro-finance\nhuman capital and population\nterritorial harmonisation',COLORS['lightteal'])
box(.38,.64,.245,.19,'Statistical engines','Augmented SCM and SDID\nGSC and matrix completion\nrobust predictive benchmarks',COLORS['lightgold'])
box(.38,.31,.245,.19,'Historical alternatives','Prewar trend\nempirical recovery-gap NEP\nlate-industrialiser analogues',COLORS['lightrose'])
box(.71,.64,.245,.19,'Adversarial frontiers','Median and ASCF-90\nmodel-family frontiers\nhostile stress bounds', '#F0EEF5')
box(.71,.31,.245,.19,'Falsification','Spatial and temporal placebos\nrecovery placebos\ndonor and endpoint perturbation',COLORS['lightgray'])
box(.38,.055,.245,.135,'Graded conclusion','growth premium\nconditional necessity\nnon-identification of uniqueness','#ECECEA')
for a in [(.295,.735,.38,.735),(.295,.405,.38,.405),(.625,.735,.71,.735),(.625,.405,.71,.405),(.502,.31,.502,.19),(.83,.64,.58,.19),(.83,.31,.58,.19)]: arrow(*a)
save(fig,'fig01_identification_architecture')

# 02 statistical trajectories
stat=pd.read_csv(DATA/'statistical_counterfactual_paths_gmd_rus_1928_1940.csv')
order=['Observed','Matrix completion','Augmented SCM','Synthetic DiD','Generalized synthetic control','Robust synthetic benchmark']
styles={
    'Observed':(COLORS['navy'],'-',2.9,'o'),
    'Matrix completion':(COLORS['teal'],'--',1.8,None),
    'Augmented SCM':(COLORS['blue'],'-.',1.7,None),
    'Synthetic DiD':(COLORS['rust'],(0,(5,2)),1.6,None),
    'Generalized synthetic control':(COLORS['plum'],(0,(3,1,1,1)),1.6,None),
    'Robust synthetic benchmark':(COLORS['gold'],':',1.8,None),
}
fig,ax=plt.subplots(figsize=(9.5,5.4))
for lab in order:
    s=stat[stat.series==lab].sort_values('year'); c,ls,lw,m=styles[lab]
    ax.plot(s.year,s.index_1928_100,label=lab,color=c,linestyle=ls,linewidth=lw,marker=m,markersize=4)
ax.axhline(100,color=COLORS['gray'],lw=.8,ls=':'); ax.axvline(1938,color=COLORS['gray'],lw=.9,ls='--')
ax.axvspan(1939,1940,color='#F3EFE9',alpha=.8); ax.text(1938.08,ax.get_ylim()[1]*.96,'1938 primary endpoint',fontsize=9,color=COLORS['gray'])
ax.set_title('Observed and statistical counterfactual trajectories: GMD RUS')
ax.set_xlabel('Year'); ax.set_ylabel('Index, 1928 = 100'); ax.set_xticks(range(1928,1941,2)); clean_axes(ax)
ax.legend(ncol=3,frameon=False,loc='upper center',bbox_to_anchor=(.5,-.15))
save(fig,'fig02_statistical_trajectories_gmd_rus')

# 03 empirical NEP fan
nep=pd.read_csv(DATA/'nep_recovery_gap_fan_gmd_rus_1928_1940.csv')
fig,ax=plt.subplots(figsize=(9.4,5.3))
ax.fill_between(nep.year,nep.q10,nep.q90,color=COLORS['gold'],alpha=.18,label='Empirical 10-90% recovery band')
ax.fill_between(nep.year,nep.q25,nep.q75,color=COLORS['gold'],alpha=.30,label='Empirical interquartile band')
ax.plot(nep.year,nep.q50,color=COLORS['gold'],lw=2.0,ls='--',label='Recovery-gap NEP median')
ax.plot(nep.year,nep.observed_index,color=COLORS['navy'],lw=2.9,marker='o',markersize=4,label='Observed')
ax.axhline(100,color=COLORS['gray'],lw=.8,ls=':'); ax.axvline(1938,color=COLORS['gray'],lw=.9,ls='--')
ax.set_title('Calibrated NEP recovery alternative, not a deterministic extrapolation')
ax.set_xlabel('Year'); ax.set_ylabel('Index, 1928 = 100'); ax.set_xticks(range(1928,1941,2)); clean_axes(ax)
ax.legend(frameon=False,loc='upper left')
save(fig,'fig03_nep_recovery_gap_fan')

# 04 historical analogues separated
hist=pd.read_csv(DATA/'historical_analogue_paths_gmd_rus_1928_1940.csv')
mapstyle={
    'Observed':(COLORS['navy'],'-',2.8),
    'Japan-like':(COLORS['plum'],'--',1.7),
    'Turkey-like':(COLORS['rust'],'-.',1.7),
    'Year-specific donor p75 envelope':(COLORS['gray'],':',1.8),
    'Empirical recovery-gap NEP median':(COLORS['gold'],(0,(5,2)),2.0),
}
fig,ax=plt.subplots(figsize=(9.4,5.3))
for lab,(c,ls,lw) in mapstyle.items():
    s=hist[hist.series_label==lab].sort_values('year')
    if not s.empty: ax.plot(s.year,s.index_1928_100,color=c,ls=ls,lw=lw,label=lab,marker='o' if lab=='Observed' else None,markersize=4)
ax.axhline(100,color=COLORS['gray'],lw=.8,ls=':'); ax.set_title('Historical analogues and calibrated recovery alternative')
ax.set_xlabel('Year'); ax.set_ylabel('Index, 1928 = 100'); ax.set_xticks(range(1928,1941,2)); clean_axes(ax)
ax.legend(frameon=False,ncol=2,loc='upper center',bbox_to_anchor=(.5,-.15))
save(fig,'fig04_historical_alternatives')

# 05 canonical endpoint sensitivity
score=pd.read_csv(DATA/'article_main_scorecard.csv')
fig,ax=plt.subplots(figsize=(9.1,5.0))
for source,treated,color,marker in [('gmd','RUS',COLORS['navy'],'o'),('maddison','RUS',COLORS['rust'],'s'),('maddison','SUN',COLORS['teal'],'D')]:
    s=score[(score.source==source)&(score.treated==treated)].sort_values('endpoint')
    lab=('GMD RUS' if source=='gmd' else f'Maddison {treated}')
    ax.plot(s.endpoint,s.primary_margin_q90_percentage_points,color=color,marker=marker,lw=2,label=lab)
ax.axhline(0,color=COLORS['gray'],lw=.9,ls=':'); ax.set_title('Margin over the admissible ASCF-90 frontier')
ax.set_xlabel('Endpoint'); ax.set_ylabel('Observed minus ASCF-90 (%)'); ax.set_xticks([1933,1934,1936,1938,1940]); clean_axes(ax)
ax.legend(frameon=False)
save(fig,'fig05_endpoint_sensitivity')

# 06 spatial placebos
sp=pd.read_csv(DATA/'spatial_placebo_diagnostics.csv')
s=sp[(sp.source=='gmd')&(sp.treated=='RUS')&(sp.endpoint==1940)].sort_values('effect_percent').reset_index(drop=True)
fig,ax=plt.subplots(figsize=(8.8,5.0))
pl=s[~s.is_actual.astype(bool)]; act=s[s.is_actual.astype(bool)]
ax.scatter(pl.effect_percent,pl.index,s=55,color=COLORS['gray'],label='Placebo units')
ax.scatter(act.effect_percent,act.index,s=125,marker='D',color=COLORS['navy'],label='Treated unit')
ax.axvline(0,color=COLORS['gray'],lw=.8); ax.set_yticks(s.index); ax.set_yticklabels(s.placebo_unit)
ax.set_title('Spatial placebo distribution: GMD RUS, endpoint 1940'); ax.set_xlabel('Cumulative effect (%)'); clean_axes(ax,'x'); ax.legend(frameon=False)
save(fig,'fig06_spatial_placebos')

# 07 RMSPE ratios
fig,ax=plt.subplots(figsize=(8.8,5.0))
s2=s.sort_values('post_pre_rmspe_ratio').reset_index(drop=True); pl=s2[~s2.is_actual.astype(bool)]; act=s2[s2.is_actual.astype(bool)]
ax.scatter(pl.post_pre_rmspe_ratio,pl.index,s=55,color=COLORS['gray'],label='Placebo units')
ax.scatter(act.post_pre_rmspe_ratio,act.index,s=125,marker='D',color=COLORS['navy'],label='Treated unit')
ax.set_yticks(s2.index); ax.set_yticklabels(s2.placebo_unit); ax.set_title('Post/pre RMSPE ratio distribution')
ax.set_xlabel('Post-treatment gap RMSE / pre-treatment RMSE'); clean_axes(ax,'x'); ax.legend(frameon=False)
save(fig,'fig07_rmspe_ratio_placebos')

# 08 donor weights
w=pd.read_csv(DATA/'donor_weights_ranked.csv'); w=w[(w.specification=='GMD RUS')&(w['rank']<=12)].sort_values('weight')
fig,ax=plt.subplots(figsize=(8.7,5.2)); ax.barh(w.donor,w.weight,color=COLORS['blue'])
ax.set_title('SCM donor weights: GMD RUS, endpoint 1940'); ax.set_xlabel('Weight'); clean_axes(ax,'x')
save(fig,'fig08_donor_weights')

# 09 leave one donor out
inf=pd.read_csv(DATA/'donor_influence_stress_tests.csv'); base=inf[(inf.analysis_file=='gmd_rus_growth_1929_1940')&(inf.scenario_type=='baseline')].premium_percent.iloc[0]
loo=inf[(inf.analysis_file=='gmd_rus_growth_1929_1940')&(inf.scenario_type=='leave_one_out')].sort_values('premium_percent')
fig,ax=plt.subplots(figsize=(8.7,5.2)); ax.barh(loo.excluded_donor,loo.premium_percent,color=COLORS['teal'])
ax.axvline(base,color=COLORS['navy'],lw=1.2,ls='--',label=f'All donors: {base:.1f}%'); ax.set_title('Leave-one-donor-out sensitivity')
ax.set_xlabel('Cumulative growth premium (%)'); clean_axes(ax,'x'); ax.legend(frameon=False)
save(fig,'fig09_leave_one_donor_out')

# 10 random subpools
sub=inf[(inf.analysis_file=='gmd_rus_growth_1929_1940')&(inf.scenario_type=='random_subpool')]
fig,ax=plt.subplots(figsize=(8.5,4.7)); ax.hist(sub.premium_percent,bins=12,color=COLORS['lightblue'],edgecolor=COLORS['blue'])
ax.axvline(base,color=COLORS['navy'],lw=1.2,ls='--',label=f'All donors: {base:.1f}%'); ax.set_title('Random 75% donor-subpool stress test')
ax.set_xlabel('Cumulative growth premium (%)'); ax.set_ylabel('Number of subpools'); clean_axes(ax); ax.legend(frameon=False)
save(fig,'fig10_random_subpool_stress')

# 11 time placebos
tp=pd.read_csv(DATA/'forecast_origin_sensitivity.csv'); tp=tp[(tp.source=='gmd')&(tp.treated=='RUS')&(tp.real_endpoint==1940)].sort_values('fake_origin')
diag=pd.read_csv(DATA/'article_model_diagnostics_gmd_rus_1940.csv'); real=float(diag.loc[diag.estimator=='scm_growth','premium_percentage_points'].iloc[0])
fig,ax=plt.subplots(figsize=(8.7,4.7)); ax.plot(tp.fake_origin,tp.effect_percent,color=COLORS['rust'],marker='o',lw=1.9,label='Fake-treatment effect')
ax.axhline(real,color=COLORS['navy'],lw=1.2,ls='--',label='Real 1928 SCM premium'); ax.axhline(0,color=COLORS['gray'],lw=.8)
ax.set_title('Forecast-origin falsification: GMD RUS'); ax.set_xlabel('Fake treatment origin'); ax.set_ylabel('Estimated cumulative effect (%)'); clean_axes(ax); ax.legend(frameon=False)
save(fig,'fig11_forecast_origin_placebos')

# 12 recovery placebos
rp=pd.read_csv(DATA/'recovery_placebo_diagnostics.csv')
fig,ax=plt.subplots(figsize=(8.6,5.0)); ax.scatter(rp.prior_collapse_percent,rp.effect_percent,s=62,color=COLORS['plum'])
for _,r in rp.iterrows(): ax.annotate(str(r.unit),(r.prior_collapse_percent,r.effect_percent),fontsize=8,xytext=(3,3),textcoords='offset points')
ax.axhline(0,color=COLORS['gray'],lw=.8); ax.set_title('Recovery-placebo diagnostics')
ax.set_xlabel('Prior three-year collapse (%)'); ax.set_ylabel('Pseudo-treatment effect (%)'); clean_axes(ax,'both')
save(fig,'fig12_recovery_placebos')

# 13 prefit vs premium
ad=pd.read_csv(DATA/'article_model_diagnostics_gmd_rus_1940.csv').dropna(subset=['pre_rmse','premium_percentage_points'])
fig,ax=plt.subplots(figsize=(8.8,5.2))
colors=[COLORS['teal'] if e=='nuclear_norm_matrix_completion' else COLORS['blue'] for e in ad.estimator]
ax.scatter(ad.pre_rmse,ad.premium_percentage_points,s=70,c=colors)
for _,r in ad.iterrows(): ax.annotate(r.estimator.replace('_',' '),(r.pre_rmse,r.premium_percentage_points),fontsize=7.4,xytext=(3,3),textcoords='offset points')
ax.axhline(0,color=COLORS['gray'],lw=.8); ax.set_title('Pre-treatment fit and estimated growth premium')
ax.set_xlabel('Pre-treatment RMSE'); ax.set_ylabel('Cumulative premium (%)'); clean_axes(ax,'both')
save(fig,'fig13_prefit_vs_premium')

# 14 model family distribution
audit=pd.read_csv(DATA/'prefit_model_diagnostics.csv'); audit['premium_percent']=100*audit.premium_pct
families=[f for f,n in audit.groupby('family').size().sort_values(ascending=False).items() if n>=5 and str(f)!='nan']
data=[audit.loc[audit.family==f,'premium_percent'].dropna().values for f in families]
fig,ax=plt.subplots(figsize=(9.2,5.3)); ax.boxplot(data,tick_labels=[f.replace('_',' ') for f in families],vert=False,showfliers=False)
ax.axvline(0,color=COLORS['gray'],lw=.8); ax.set_title('Distribution of estimated premiums by model family'); ax.set_xlabel('Cumulative premium (%)'); clean_axes(ax,'x')
save(fig,'fig14_model_family_distribution')

# 15 CIA GNP growth
cia=pd.read_csv(DATA/'cia_triangulation_v7.csv'); cg=cia[cia.measure.str.contains('gnp annual growth rate pct',case=False,na=False)&cia.period.astype(str).isin(['1928-37','1937-40','1928-54'])]
x=np.arange(len(cg)); bw=.34
fig,ax=plt.subplots(figsize=(8.3,4.8)); ax.bar(x-bw/2,cg.estimate_A,width=bw,color=COLORS['navy'],label='Estimate A'); ax.bar(x+bw/2,cg.estimate_B,width=bw,color=COLORS['gold'],label='Estimate B')
ax.set_xticks(x); ax.set_xticklabels(cg.period); ax.set_title('CIA/RAND Soviet GNP growth triangulation'); ax.set_xlabel('Period'); ax.set_ylabel('Average annual growth (%)'); clean_axes(ax); ax.legend(frameon=False)
save(fig,'fig15_cia_rand_gnp_growth')

# 16 CIA end-use composition
ce=cia[cia.measure.str.contains('percent of GNP by end use',case=False,na=False)]
records=[]
for _,r in ce.iterrows():
    vals={'period':str(r.period)}
    for key in ['consumption_A','consumption_B','investment_A','investment_B','military_A','military_B']:
        m=re.search(key+r'=([0-9.]+)',str(r.interpretation)); vals[key]=float(m.group(1)) if m else np.nan
    records.append(vals)
end=pd.DataFrame(records); rows=[]
for _,r in end.iterrows():
    for e in ['A','B']:
        cons,inv,mil=r[f'consumption_{e}'],r[f'investment_{e}'],r[f'military_{e}']; rows.append({'label':f'{r.period} {e}','Consumption':cons,'Investment':inv,'Military':mil,'Other':100-cons-inv-mil})
st=pd.DataFrame(rows); fig,ax=plt.subplots(figsize=(8.7,4.9)); bottom=np.zeros(len(st))
for col,c in zip(['Consumption','Investment','Military','Other'],[COLORS['navy'],COLORS['teal'],COLORS['rust'],'#D8D8D8']):
    ax.bar(st.label,st[col],bottom=bottom,label=col,color=c); bottom+=st[col].values
ax.set_title('CIA/RAND end-use composition of Soviet GNP'); ax.set_xlabel('Year and estimate'); ax.set_ylabel('Share of GNP (%)'); clean_axes(ax); ax.legend(frameon=False,ncol=4,loc='upper center',bbox_to_anchor=(.5,-.15))
save(fig,'fig16_cia_rand_enduse')

# 17 claim heatmap
grade={'A':4,'B':3,'C':2,'D':1}; e=score.copy(); e['spec']=e.source.str.upper()+' '+e.treated
mat=e.pivot(index='spec',columns='endpoint',values='v8_base_grade_from_v7').reindex(index=['GMD RUS','MADDISON RUS','MADDISON SUN'],columns=[1933,1934,1936,1938,1940])
num=mat.replace(grade).astype(float); fig,ax=plt.subplots(figsize=(8.2,3.5)); im=ax.imshow(num.values,aspect='auto',cmap='Blues',vmin=1,vmax=4)
ax.set_xticks(range(len(num.columns))); ax.set_xticklabels(num.columns); ax.set_yticks(range(len(num.index))); ax.set_yticklabels(['GMD RUS','Maddison RUS','Maddison SUN'])
for i in range(num.shape[0]):
    for j in range(num.shape[1]): ax.text(j,i,mat.iloc[i,j],ha='center',va='center',fontweight='bold',color='white' if num.iloc[i,j]>=3 else COLORS['ink'])
ax.set_title('Claim grades by source and endpoint'); fig.colorbar(im,ax=ax,label='D=1, C=2, B=3, A=4')
save(fig,'fig17_claim_grade_heatmap')

# 18 RUS versus SUN direct comparison
fig,ax=plt.subplots(figsize=(8.8,4.8))
for treated,color,marker in [('RUS',COLORS['rust'],'s'),('SUN',COLORS['teal'],'D')]:
    s=score[(score.source=='maddison')&(score.treated==treated)].sort_values('endpoint')
    ax.plot(s.endpoint,s.primary_margin_q90_percentage_points,color=color,marker=marker,lw=2,label=f'Maddison {treated}')
ax.axhline(0,color=COLORS['gray'],lw=.8,ls=':'); ax.set_title('Territorial sensitivity: Russian core versus broader Soviet aggregate')
ax.set_xlabel('Endpoint'); ax.set_ylabel('Margin over ASCF-90 (%)'); ax.set_xticks([1933,1934,1936,1938,1940]); clean_axes(ax); ax.legend(frameon=False)
save(fig,'fig18_rus_sun_territorial_sensitivity')

print(f'Generated {len(list(PNG.glob("*.png")))} figures in three formats.')


==> scripts/build_recovery_gap_nep.py <==
#!/usr/bin/env python3
from pathlib import Path
import math
import numpy as np
import pandas as pd
import pyarrow as pa
import pyarrow.parquet as pq

ROOT=Path(__file__).resolve().parents[1]
CSV=ROOT/'data/processed/csv'; PARQUET=ROOT/'data/processed/parquet'

def write(df,stem):
    df.to_csv(CSV/f'{stem}.csv',index=False)
    tmp=df.copy()
    for c in tmp.columns:
        if tmp[c].dtype=='object': tmp[c]=tmp[c].map(lambda x: None if pd.isna(x) else str(x))
    pq.write_table(pa.Table.from_pandas(tmp,preserve_index=False),PARQUET/f'{stem}.parquet',compression='zstd')

rus=pd.read_csv(CSV/'gmd_rus_1900_1940.csv')
pre=rus[rus.year.between(1900,1913)].copy()
x=pre.year.to_numpy(float); y=pre.log_rGDP_pc.to_numpy(float)
X=np.column_stack([np.ones(len(x)),x-1913])
coef=np.linalg.lstsq(X,y,rcond=None)[0]
resid=y-X@coef
y1913=float(rus.loc[rus.year==1913,'log_rGDP_pc'].iloc[0]); y1928=float(rus.loc[rus.year==1928,'log_rGDP_pc'].iloc[0])
rus['prewar_potential_log']=y1913+float(coef[1])*(rus.year-1913)
rus['recovery_gap_log']=rus.prewar_potential_log-rus.log_rGDP_pc
rec=rus[rus.year.between(1921,1928)][['year','recovery_gap_log']].copy()
rec['gap_ratio']=rec.recovery_gap_log/rec.recovery_gap_log.shift()
ratios=rec.gap_ratio.dropna().clip(.05,.99).to_numpy(float)
years=np.arange(1928,1941); rng=np.random.default_rng(21180776)
sims=[]; pars=[]
for _ in range(10000):
    yb=X@coef+rng.choice(resid,size=len(resid),replace=True)
    cb=np.linalg.lstsq(X,yb,rcond=None)[0]; g=float(cb[1])
    rho=float(np.exp(np.mean(np.log(rng.choice(ratios,size=len(ratios),replace=True)))))
    gap0=max(y1913+g*(1928-1913)-y1928,0.0)
    pot=y1913+g*(years-1913); gap=gap0*rho**(years-1928); logcf=pot-gap
    sims.append(100*np.exp(logcf-logcf[0])); pars.append((g,rho,gap0))
sims=np.asarray(sims); q=[.05,.10,.25,.50,.75,.90,.95]
fan=pd.DataFrame({'year':years})
for qq in q: fan[f'q{int(qq*100):02d}']=np.quantile(sims,qq,axis=0)
stat=pd.read_csv(CSV/'statistical_counterfactual_paths_gmd_rus_1928_1940.csv')
obs=stat[stat.series=='Observed'][['year','index_1928_100']].rename(columns={'index_1928_100':'observed_index'})
fan=fan.merge(obs,on='year',how='left'); write(fan,'nep_recovery_gap_fan_gmd_rus_1928_1940')
pars=np.asarray(pars)
summary=pd.DataFrame({
    'parameter':['prewar log-growth trend','annual recovery-gap persistence','remaining log gap in 1928'],
    'q05':np.quantile(pars,.05,axis=0),'median':np.quantile(pars,.50,axis=0),'q95':np.quantile(pars,.95,axis=0),
    'interpretation':['annual log growth','AR(1)-style persistence','potential minus observed log output per capita']
})
write(summary,'nep_recovery_gap_parameter_summary'); write(rec,'nep_recovery_gap_inputs_1921_1928')
print('Rebuilt empirical NEP recovery-gap fan.')


==> scripts/build_tables.py <==
#!/usr/bin/env python3
from pathlib import Path
import pandas as pd
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data/processed/csv'; CSV=ROOT/'tables/csv'; TEX=ROOT/'tables/latex'
CSV.mkdir(parents=True,exist_ok=True); TEX.mkdir(parents=True,exist_ok=True)

def esc(x):
    if pd.isna(x): return '--'
    s=str(x).replace('&',r'\&').replace('_',r'\_').replace('%',r'\%')
    return s

def write_csv(df,name): df.to_csv(CSV/f'{name}.csv',index=False)

def write_tex(name,text): (TEX/f'{name}.tex').write_text(text,encoding='utf-8')

# Table 1 sources
src=pd.read_csv(DATA/'source_inventory.csv')
write_csv(src,'table01_data_sources')
rows='\n'.join(f"{esc(r.source)} & {esc(r.analytical_role)} \\\\" for _,r in src.iterrows())
write_tex('table01_data_sources',r'''\begin{longtable}{@{}p{0.28\textwidth}p{0.64\textwidth}@{}}
\caption{Historical data sources and their analytical roles.}\\
\toprule Source & Analytical role \\\midrule\endfirsthead
\toprule Source & Analytical role \\\midrule\endhead
'''+rows+r'''
\bottomrule\end{longtable}
''')

# Table 2 estimator architecture
reg=pd.read_csv(DATA/'model_registry_v8.csv')[['family','label','description']].copy()
reg.columns=['Family','Estimator or block','Role']
write_csv(reg,'table02_model_architecture')
rows='\n'.join(f"{esc(r['Family'])} & {esc(r['Estimator or block'])} & {esc(r['Role'])} \\\\" for _,r in reg.iterrows())
write_tex('table02_model_architecture',r'''\begin{longtable}{@{}p{0.17\textwidth}p{0.27\textwidth}p{0.48\textwidth}@{}}
\caption{Estimator families and inferential roles.}\\
\toprule Family & Estimator or block & Role \\\midrule\endfirsthead
\toprule Family & Estimator or block & Role \\\midrule\endhead
'''+rows+r'''
\bottomrule\end{longtable}
''')

# Table 3 main scorecard
sc=pd.read_csv(DATA/'article_main_scorecard.csv').copy()
sc['Source']=sc.source.str.upper().replace({'MADDISON':'Maddison','GMD':'GMD'})
main=sc[['Source','treated','endpoint','primary_margin_q50_percentage_points','primary_margin_q90_percentage_points','stress_margin_q90_percentage_points','v8_base_grade_from_v7']].copy()
main.columns=['Source','Treated','Endpoint','ASCF-50 margin','ASCF-90 margin','Stress-90 margin','Grade']
write_csv(main,'table03_main_scorecard')
rows=[]
for _,r in main.iterrows():
    rows.append(f"{esc(r.Source)} & {r.Treated} & {int(r.Endpoint)} & {r['ASCF-50 margin']:.1f} & {r['ASCF-90 margin']:.1f} & {r['Stress-90 margin']:.1f} & {r.Grade} \\\\")
write_tex('table03_main_scorecard',r'''\begin{longtable}{@{}llrrrrc@{}}
\caption{Main counterfactual scorecard. Margins are percentage differences between observed cumulative growth and the corresponding frontier.}\\
\toprule Source & Treated & Endpoint & ASCF-50 & ASCF-90 & Stress-90 & Grade \\\midrule\endfirsthead
\toprule Source & Treated & Endpoint & ASCF-50 & ASCF-90 & Stress-90 & Grade \\\midrule\endhead
'''+ '\n'.join(rows)+r'''
\bottomrule\end{longtable}
''')

# Table 4 model diagnostics GMD RUS
md=pd.read_csv(DATA/'article_model_diagnostics_gmd_rus_1940.csv').copy()
md=md[['estimator','premium_percentage_points','pre_rmse','pre_corr','actual_outside_conformal_conservative']]
md.columns=['Estimator','Premium (%)','Pre-RMSE','Pre-correlation','Outside conformal band']
write_csv(md,'table04_model_diagnostics_gmd_rus')
rows=[]
for _,r in md.sort_values('Pre-RMSE').iterrows():
    out='Yes' if str(r['Outside conformal band']).lower()=='true' else 'No'
    rows.append(f"{esc(r.Estimator.replace('_',' '))} & {r['Premium (%)']:.1f} & {r['Pre-RMSE']:.3f} & {r['Pre-correlation']:.3f} & {out} \\\\")
write_tex('table04_model_diagnostics_gmd_rus',r'''\begin{table}[H]\centering
\caption{Model diagnostics for GMD RUS through 1940.}
\begin{tabular}{@{}lrrrr@{}}\toprule
Estimator & Premium (\%) & Pre-RMSE & Pre-correlation & Outside band \\\midrule
'''+ '\n'.join(rows)+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 5 NEP calibration
npf=pd.read_csv(DATA/'nep_recovery_gap_parameter_summary.csv')
write_csv(npf,'table05_nep_calibration')
rows=[]
for _,r in npf.iterrows(): rows.append(f"{esc(r.parameter)} & {r.q05:.3f} & {r['median']:.3f} & {r.q95:.3f} & {esc(r.interpretation)} \\\\")
write_tex('table05_nep_calibration',r'''\begin{table}[H]\centering
\caption{Bootstrap calibration of the empirical recovery-gap NEP alternative.}
\begin{tabular}{@{}lrrrp{0.33\textwidth}@{}}\toprule
Parameter & 5th pct. & Median & 95th pct. & Interpretation \\\midrule
'''+ '\n'.join(rows)+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 6 donor weights
w=pd.read_csv(DATA/'donor_weights_ranked.csv'); w=w[(w.specification=='GMD RUS')&(w['rank']<=10)][['donor','weight','rank']]
write_csv(w,'table06_top_donor_weights')
rows='\n'.join(f"{esc(r.donor)} & {r.weight:.3f} & {int(r['rank'])} \\\\" for _,r in w.iterrows())
write_tex('table06_top_donor_weights',r'''\begin{table}[H]\centering
\caption{Largest SCM donor weights for GMD RUS, endpoint 1940.}
\begin{tabular}{@{}lrr@{}}\toprule Donor & Weight & Rank \\\midrule
'''+rows+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 7 leave one donor out
inf=pd.read_csv(DATA/'donor_influence_stress_tests.csv'); loo=inf[(inf.analysis_file=='gmd_rus_growth_1929_1940')&(inf.scenario_type=='leave_one_out')].sort_values('premium_percent').head(12)
loo=loo[['excluded_donor','n_donors','premium_percent','annualized_premium_pct']].copy(); loo['annualized_premium_pct']*=100
loo.columns=['Excluded donor','Remaining donors','Cumulative premium (%)','Annualised premium (%)']; write_csv(loo,'table07_leave_one_out')
rows='\n'.join(f"{esc(r['Excluded donor'])} & {int(r['Remaining donors'])} & {r['Cumulative premium (%)']:.1f} & {r['Annualised premium (%)']:.1f} \\\\" for _,r in loo.iterrows())
write_tex('table07_leave_one_out',r'''\begin{table}[H]\centering
\caption{Most influential leave-one-donor-out specifications for GMD RUS.}
\begin{tabular}{@{}lrrr@{}}\toprule Excluded donor & Donors & Cumulative premium & Annualised premium \\\midrule
'''+rows+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 8 placebo evidence
sp=pd.read_csv(DATA/'spatial_placebo_diagnostics.csv'); spa=sp[sp.is_actual.astype(bool)][['source_label','treated','endpoint','effect_percent','p_value_abs_exact','n_placebos_effective','post_pre_rmspe_ratio']]
spa.columns=['Source','Treated','Endpoint','Effect (%)','Exact p-value','Effective placebos','Post/pre RMSPE']; write_csv(spa,'table08_placebo_evidence')
rows=[]
for _,r in spa.iterrows(): rows.append(f"{esc(r.Source)} & {r.Treated} & {int(r.Endpoint)} & {r['Effect (%)']:.1f} & {r['Exact p-value']:.3f} & {int(r['Effective placebos'])} & {r['Post/pre RMSPE']:.2f} \\\\")
write_tex('table08_placebo_evidence',r'''\begin{table}[H]\centering
\caption{Spatial placebo evidence for treated specifications with an effective placebo set.}
\begin{tabular}{@{}llrrrrr@{}}\toprule Source & Treated & Endpoint & Effect & Exact $p$ & Placebos & RMSPE ratio \\\midrule
'''+ '\n'.join(rows)+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 9 time placebo
tp=pd.read_csv(DATA/'forecast_origin_sensitivity.csv'); t=tp[(tp.source=='gmd')&(tp.treated=='RUS')&(tp.real_endpoint==1940)][['fake_origin','fake_endpoint','horizon','effect_percent','pre_rmse','post_gap_rmse']]
t.columns=['Fake origin','Fake endpoint','Horizon','Pseudo-effect (%)','Pre-RMSE','Post-gap RMSE']; write_csv(t,'table09_time_placebos')
rows='\n'.join(f"{int(r['Fake origin'])} & {int(r['Fake endpoint'])} & {int(r.Horizon)} & {r['Pseudo-effect (%)']:.1f} & {r['Pre-RMSE']:.3f} & {r['Post-gap RMSE']:.3f} \\\\" for _,r in t.iterrows())
write_tex('table09_time_placebos',r'''\begin{table}[H]\centering
\caption{Forecast-origin falsification tests for GMD RUS.}
\begin{tabular}{@{}rrrrrr@{}}\toprule Fake origin & Fake endpoint & Horizon & Pseudo-effect & Pre-RMSE & Post-gap RMSE \\\midrule
'''+rows+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 10 CIA triangulation
cia=pd.read_csv(DATA/'cia_triangulation_v7.csv'); cg=cia[cia.measure.str.contains('gnp annual growth rate pct',case=False,na=False)&cia.period.astype(str).isin(['1928-37','1937-40','1928-54'])]
write_csv(cg,'table10_cia_triangulation')
rows='\n'.join(f"{esc(r.period)} & {r.estimate_A:.1f} & {r.estimate_B:.1f} & {esc(r.interpretation)} \\\\" for _,r in cg.iterrows())
write_tex('table10_cia_triangulation',r'''\begin{table}[H]\centering
\caption{CIA/RAND estimates of average annual Soviet GNP growth.}
\begin{tabular}{@{}lrrp{0.48\textwidth}@{}}\toprule Period & Estimate A & Estimate B & Interpretation \\\midrule
'''+rows+r'''
\bottomrule\end{tabular}\end{table}
''')

# Table 11 claim scope
cl=pd.read_csv(DATA/'claim_scope_matrix.csv'); write_csv(cl,'table11_claim_scope')
rows='\n'.join(f"{esc(r.claim)} & {esc(r.assessment)} & {esc(r.empirical_basis)} \\\\" for _,r in cl.iterrows())
write_tex('table11_claim_scope',r'''\begin{longtable}{@{}p{0.31\textwidth}p{0.19\textwidth}p{0.42\textwidth}@{}}
\caption{Claims supported, rejected or left unidentified by the evidence.}\\
\toprule Claim & Assessment & Empirical basis \\\midrule\endfirsthead
\toprule Claim & Assessment & Empirical basis \\\midrule\endhead
'''+rows+r'''
\bottomrule\end{longtable}
''')

print(f'Generated {len(list(CSV.glob("*.csv")))} tables in CSV and LaTeX formats.')


==> scripts/compile_article.py <==
#!/usr/bin/env python3
from pathlib import Path
import subprocess
ROOT=Path(__file__).resolve().parents[1]
for _ in range(2):
    subprocess.run(['pdflatex','-interaction=nonstopmode','Stalin_Growth.tex'],cwd=ROOT,check=True)
print('Compiled Stalin_Growth.pdf')


==> scripts/run_all.py <==
#!/usr/bin/env python3
from pathlib import Path
import subprocess,sys
ROOT=Path(__file__).resolve().parents[1]
for name in ['build_recovery_gap_nep.py','build_figures.py','build_tables.py','compile_article.py','validate_package.py']:
    subprocess.run([sys.executable,str(ROOT/'scripts'/name)],cwd=ROOT,check=True)
print('Stalin_Growth replication completed successfully.')


==> scripts/source_pipelines/run_all_v4_verified.py <==
#!/usr/bin/env python3
from __future__ import annotations
import json, os, re, time, hashlib, platform, sys, traceback
from pathlib import Path
from typing import Dict, List, Tuple, Iterable, Any

import numpy as np
import pandas as pd

try:
    import plotly.graph_objects as go
    PLOTLY_AVAILABLE = True
except Exception:
    PLOTLY_AVAILABLE = False

RNG_SEED = 20260702
rng = np.random.default_rng(RNG_SEED)
PKG = Path(__file__).resolve().parents[1]
DATA = PKG / 'data_processed'
BASE = PKG / 'results' / 'base_v2'
RES = PKG / 'results'
FIG = PKG / 'figures'
LOGS = PKG / 'logs'
NOTES = PKG / 'notes'
for d in [RES, FIG, LOGS, NOTES]:
    d.mkdir(parents=True, exist_ok=True)

def pct(log_gap: float) -> float:
    return float(np.exp(log_gap) - 1.0) if np.isfinite(log_gap) else np.nan

def ann_from_log(log_growth: float, n_years: int) -> float:
    return float(np.exp(log_growth / max(n_years, 1)) - 1.0) if np.isfinite(log_growth) else np.nan

def safe_corr(a, b) -> float:
    a = np.asarray(a, dtype=float)
    b = np.asarray(b, dtype=float)
    m = np.isfinite(a) & np.isfinite(b)
    a = a[m]
    b = b[m]
    if len(a) < 3 or np.nanstd(a) == 0 or np.nanstd(b) == 0:
        return np.nan
    return float(np.corrcoef(a, b)[0, 1])

def slugify(s: str) -> str:
    return re.sub(r'[^a-z0-9]+', '_', str(s).lower()).strip('_')

def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with open(path, 'rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()

def parse_analysis(analysis: str) -> Tuple[str, str, int]:
    m = re.match(r'^(Maddison|GMD)_([A-Z]{3})_growth_1929_(\d{4})$', str(analysis))
    if not m:
        raise ValueError(f'Unrecognized analysis name: {analysis}')
    return m.group(1), m.group(2), int(m.group(3))

def growth_panel(log_panel: pd.DataFrame) -> pd.DataFrame:
    return log_panel.sort_index().diff().dropna(how='all')

def integrate_growth(anchor_log: float, growth: Iterable[float], years: Iterable[int]) -> pd.Series:
    g = pd.Series(np.asarray(list(growth), dtype=float), index=list(years), dtype=float)
    return anchor_log + g.cumsum()

def cum_growth(growth: Iterable[float]) -> float:
    g = np.asarray(list(growth), dtype=float)
    return float(np.nansum(g))

def weighted_quantile(values, quantiles, weights=None) -> np.ndarray:
    values = np.asarray(values, dtype=float)
    quantiles = np.asarray(quantiles, dtype=float)
    ok = np.isfinite(values)
    values = values[ok]
    if weights is None:
        weights = np.ones(len(values))
    else:
        weights = np.asarray(weights, dtype=float)[ok]
    ok2 = np.isfinite(weights) & (weights >= 0)
    values = values[ok2]
    weights = weights[ok2]
    if len(values) == 0 or weights.sum() <= 0:
        return np.repeat(np.nan, len(quantiles))
    order = np.argsort(values)
    values = values[order]
    weights = weights[order]
    cdf = np.cumsum(weights) - 0.5 * weights
    cdf = cdf / np.sum(weights)
    return np.interp(quantiles, cdf, values)

def block_bootstrap_residuals(resids, horizon: int, n: int = 1000, block: int = 3, scale: float = 1.0) -> np.ndarray:
    r = np.asarray(resids, dtype=float)
    r = r[np.isfinite(r)]
    if len(r) < 5 or horizon <= 0:
        return np.zeros((n, horizon))
    starts = np.arange(max(1, len(r) - block + 1))
    out = np.empty((n, horizon), dtype=float)
    for i in range(n):
        draw = []
        while len(draw) < horizon:
            s = int(rng.choice(starts))
            draw.extend(r[s:s + block])
        out[i, :] = np.asarray(draw[:horizon]) * scale
    return out

def load_log_panels() -> Dict[str, pd.DataFrame]:
    panels = {}
    required = {'Maddison': DATA / 'maddison_log_gdppc_panel.csv', 'GMD': DATA / 'gmd_log_gdppc_panel.csv'}
    for name, path in required.items():
        if not path.exists():
            raise FileNotFoundError(f'Missing panel: {path}')
        df = pd.read_csv(path)
        if 'year' not in df.columns:
            raise ValueError(f'{path} must contain year column')
        df = df.set_index('year').sort_index()
        df.index = df.index.astype(int)
        panels[name] = df
    return panels

class Validator:
    def __init__(self):
        self.rows: List[Dict[str, Any]] = []
    def add(self, check_id: str, status: bool, severity: str, message: str, **details):
        self.rows.append({'check_id': check_id, 'status': 'PASS' if bool(status) else 'FAIL', 'severity': severity, 'message': message, **details})
    def warn(self, check_id: str, status: bool, message: str, **details):
        self.add(check_id, status, 'WARNING', message, **details)
    def critical(self, check_id: str, status: bool, message: str, **details):
        self.add(check_id, status, 'CRITICAL', message, **details)
    def to_frame(self) -> pd.DataFrame:
        return pd.DataFrame(self.rows)
    def assert_no_critical_failures(self):
        df = self.to_frame()
        bad = df[(df['severity'] == 'CRITICAL') & (df['status'] == 'FAIL')]
        if not bad.empty:
            raise AssertionError('Critical validation failures:\n' + bad.to_string(index=False))

def validate_required_files(v: Validator):
    req = [DATA / 'maddison_log_gdppc_panel.csv', DATA / 'gmd_log_gdppc_panel.csv', BASE / 'all_growth_model_results.csv', BASE / 'placebo_summary.csv', BASE / 'time_placebo_summary.csv', BASE / 'donor_stress_summary.csv']
    for p in req:
        v.critical(f'file_exists::{p.name}', p.exists(), f'Required file exists: {p}', path=str(p))

def validate_panels(v: Validator, panels: Dict[str, pd.DataFrame]) -> pd.DataFrame:
    rows = []
    for source, P in panels.items():
        v.critical(f'{source}::year_index_unique', P.index.is_unique, 'Year index must be unique')
        v.critical(f'{source}::year_index_integer', np.issubdtype(P.index.dtype, np.integer), 'Year index must be integer')
        v.critical(f'{source}::enough_columns', P.shape[1] >= 10, 'Panel must have enough countries', n_countries=P.shape[1])
        for code in ['RUS'] + (['SUN'] if source == 'Maddison' else []):
            v.critical(f'{source}::{code}_exists', code in P.columns, f'Treated/target code {code} exists')
            if code in P.columns:
                yrs = P.index[P[code].notna()].astype(int)
                rows.append({'source': source, 'country_code': code, 'first_year': int(yrs.min()) if len(yrs) else np.nan, 'last_year': int(yrs.max()) if len(yrs) else np.nan, 'n_years': int(len(yrs))})
        finite_share = np.isfinite(P.values).mean()
        v.warn(f'{source}::finite_share_ge_30pct', finite_share >= 0.30, 'Panel has at least 30% finite values', finite_share=float(finite_share))
    return pd.DataFrame(rows)

def complete_panel(P0: pd.DataFrame, years: List[int], treated: str) -> pd.DataFrame:
    missing_years = [y for y in years if y not in P0.index]
    if missing_years:
        raise ValueError(f'Missing required years in panel: {missing_years[:5]} ...')
    P = P0.loc[years].copy().dropna(axis=1, how='any')
    if treated not in P.columns:
        raise ValueError(f'{treated} not in complete panel for {years[0]}-{years[-1]}')
    return P

def donor_screen(P: pd.DataFrame, treated: str, pre_growth_years: List[int], nmax: int = 32) -> List[str]:
    G = growth_panel(P)
    excluded = {treated, 'SUN' if treated == 'RUS' else 'RUS'}
    donors = [c for c in P.columns if c not in excluded]
    if not donors:
        return []
    tr_g = G.loc[pre_growth_years, treated]
    scores = []
    anchor_year = 1928 if 1928 in P.index else int(P.index.max())
    for d in donors:
        dg = G.loc[pre_growth_years, d]
        corr = safe_corr(tr_g.values, dg.values)
        corr = 0.0 if not np.isfinite(corr) else corr
        level_gap = abs(float(P.loc[anchor_year, d] - P.loc[anchor_year, treated]))
        vol_gap = abs(float(np.nanstd(dg.values) - np.nanstd(tr_g.values)))
        score = abs(corr) - 0.12 * level_gap - 1.0 * vol_gap
        scores.append((score, d, corr, level_gap, vol_gap))
    return [d for _, d, _, _, _ in sorted(scores, reverse=True)[:nmax]]

def classify_scenario(s: str) -> Tuple[str, bool, str]:
    s = str(s)
    if 'nep_constant_mean_1922_1928' in s or 'model__nep_mean_growth_1922_1928' in s:
        return 'stress_upper_bound_nep_recovery_extrapolation', False, 'Mechanical extrapolation of post-war/civil-war recovery; not an ordinary historical counterfactual.'
    if 'nep_constant_capped' in s:
        return 'aggressive_nep_upper_bound_capped', True, 'Aggressive but capped NEP recovery scenario; admissible only as high-growth alternative.'
    if 'matched_donor_p90_extreme' in s:
        return 'stress_upper_bound_donor_p90', False, 'Annual p90 donor frontier; useful as adversarial stress test, too optimistic as baseline.'
    if 'matched_donor_p75' in s:
        return 'high_growth_donor_frontier', True, 'High-growth donor frontier, but less extreme than p90.'
    if 'nep_slow_reversion' in s or 'nep_fast_reversion' in s:
        return 'aggressive_nep_reversion', True, 'NEP recovery gradually reverts toward tsarist growth.'
    if any(k in s for k in ['japan_like', 'turkey_like', 'italy_like', 'fast_industrializer']):
        return 'high_growth_historical_analogue', True, 'Historical high-growth analogue.'
    if 'eastern_europe' in s or 'small_open_europe' in s:
        return 'regional_historical_analogue', True, 'Regional analogue.'
    if s.startswith('model__'):
        return 'statistical_model', True, 'Statistical/synthetic model prediction.'
    return 'baseline_historical', True, 'Baseline historical extrapolation.'

def historical_scenarios(P: pd.DataFrame, treated: str, post_end: int) -> Tuple[Dict[str, np.ndarray], pd.DataFrame]:
    post = list(range(1929, post_end + 1)); h = len(post); pre = list(range(1886, 1929))
    G = growth_panel(P); ypre = G.loc[pre, treated].astype(float)
    tsar_years = [y for y in pre if y <= 1913]
    nep_years = [y for y in pre if 1922 <= y <= 1928]
    tsar_mean = float(G.loc[tsar_years, treated].mean()) if len(tsar_years) else float(ypre.mean())
    full_mean = float(ypre.mean())
    nep_mean = float(G.loc[nep_years, treated].mean()) if len(nep_years) >= 3 else full_mean
    if len(tsar_years) >= 8:
        x = np.array(tsar_years, dtype=float); y = G.loc[tsar_years, treated].astype(float).values
        coeff = np.polyfit(x - x.mean(), y, 1)
        trend = np.polyval(coeff, np.array(post) - x.mean())
        trend = np.clip(trend, np.nanquantile(y, 0.05) - 0.02, np.nanquantile(y, 0.95) + 0.02)
    else:
        trend = np.repeat(tsar_mean, h)
    k = np.arange(h)
    nep_slow = tsar_mean + (nep_mean - tsar_mean) * np.exp(-0.12 * k)
    nep_fast = tsar_mean + (nep_mean - tsar_mean) * np.exp(-0.30 * k)
    cap = float(np.nanquantile(ypre, 0.95) + 0.02)
    nep_capped = np.minimum(np.repeat(nep_mean, h), cap)
    scenarios = {
        'treated_full_pre_mean': np.repeat(full_mean, h),
        'tsarist_mean_1886_1913': np.repeat(tsar_mean, h),
        'tsarist_growth_trend_projected': trend,
        'nep_constant_mean_1922_1928': np.repeat(nep_mean, h),
        'nep_constant_capped_p95plus2pp': nep_capped,
        'nep_slow_reversion_to_tsarist': nep_slow,
        'nep_fast_reversion_to_tsarist': nep_fast,
    }
    analog_groups = {
        'japan_like_growth_sequence': ['JPN'], 'turkey_like_growth_sequence': ['TUR'], 'italy_like_growth_sequence': ['ITA'],
        'fast_industrializer_mean': ['JPN','FIN','ITA','TUR','ESP','PRT','GRC','BGR','YUG','POL','CZE','HUN','ROU'],
        'eastern_europe_mixed_mean': ['POL','CZE','HUN','ROU','BGR','YUG'],
        'small_open_europe_mean': ['FIN','SWE','DNK','NOR','NLD','BEL'],
    }
    for name, codes in analog_groups.items():
        ok = [c for c in codes if c in G.columns and not G.loc[post, c].isna().any()]
        if ok:
            scenarios[name] = G.loc[post, ok].mean(axis=1).astype(float).values
    donors = donor_screen(P, treated, pre, nmax=32)
    if donors:
        DG = G.loc[post, donors].dropna(axis=1, how='any')
        if DG.shape[1] >= 5:
            scenarios['matched_donor_mean_growth'] = DG.mean(axis=1).astype(float).values
            scenarios['matched_donor_p75_high_growth_frontier'] = DG.quantile(0.75, axis=1).astype(float).values
            scenarios['matched_donor_p90_extreme_growth_frontier'] = DG.quantile(0.90, axis=1).astype(float).values
    meta = []
    for name, arr in scenarios.items():
        cls, adm, rationale = classify_scenario(name)
        meta.append({'scenario': name, 'family': 'historical', 'scenario_class': cls, 'admissible_primary': bool(adm), 'rationale': rationale, 'horizon': h, 'mean_annual_growth_log': float(np.mean(arr)), 'cum_growth_log': float(np.sum(arr)), 'cum_growth_pct': pct(float(np.sum(arr)))})
    return scenarios, pd.DataFrame(meta)

def model_scenarios(analysis: str) -> Tuple[Dict[str, np.ndarray], pd.DataFrame, pd.DataFrame]:
    pred_path = BASE / f'growth_predictions__{analysis.lower()}.csv'
    prefit_path = BASE / f'prefit_growth_predictions__{analysis.lower()}.csv'
    if not pred_path.exists(): raise FileNotFoundError(pred_path)
    if not prefit_path.exists(): raise FileNotFoundError(prefit_path)
    pred = pd.read_csv(pred_path); prefit = pd.read_csv(prefit_path)
    scenarios = {}
    for col in pred.columns:
        if col.endswith('_growth') and col != 'actual_growth':
            scenarios['model__' + col[:-7]] = pred[col].astype(float).values
    return scenarios, pred, prefit

def prefit_losses(prefit: pd.DataFrame) -> Dict[str, float]:
    y = prefit['actual_growth'].astype(float).values; losses = {}
    for col in prefit.columns:
        if col.endswith('_growth_pred'):
            method = col[:-12]
            pred = prefit[col].astype(float).values
            e = y - pred
            losses['model__' + method] = float(np.sqrt(np.nanmean(e ** 2)))
    return losses

def prefit_residuals(prefit: pd.DataFrame) -> Dict[str, np.ndarray]:
    y = prefit['actual_growth'].astype(float).values; out = {}
    for col in prefit.columns:
        if col.endswith('_growth_pred'):
            method = col[:-12]; pred = prefit[col].astype(float).values
            out['model__' + method] = (y - pred)[np.isfinite(y - pred)]
    return out

def scenario_uncertainty_resids(name: str, resids: Dict[str, np.ndarray]) -> np.ndarray:
    deterministic = ['nep_constant_mean_1922_1928','nep_constant_capped_p95plus2pp','treated_full_pre_mean','tsarist_mean_1886_1913','tsarist_growth_trend_projected','nep_slow_reversion_to_tsarist','nep_fast_reversion_to_tsarist']
    if name in deterministic: return np.array([0.0])
    if name in resids and len(resids[name]) >= 5: return resids[name]
    basket = []
    for key in ['model__growth_scm_simplex','model__augmented_growth_scm_ridge','model__factor_ridge_growth','model__cv_elite_super_learner_growth']:
        if key in resids: basket.extend(list(resids[key]))
    if not basket:
        for val in resids.values(): basket.extend(list(val))
    return np.asarray(basket if basket else [0.0], dtype=float)

def build_scenario_summary(analysis: str, hist: Dict[str, np.ndarray], model: Dict[str, np.ndarray], actual_growth: np.ndarray, prefit: pd.DataFrame, results_df: pd.DataFrame) -> pd.DataFrame:
    losses = prefit_losses(prefit); resids = prefit_residuals(prefit)
    rr = results_df[results_df['analysis'] == analysis].copy()
    if 'cv_rmse' in rr.columns:
        for _, r in rr.iterrows():
            nm = 'model__' + str(r.get('method'))
            loss = r.get('cv_rmse', np.nan)
            if not np.isfinite(loss): loss = r.get('pre_rmse_growth', np.nan)
            if np.isfinite(loss): losses[nm] = float(loss)
    all_scen = {**hist, **model}; h = len(actual_growth); actual_cum = cum_growth(actual_growth); rows = []
    default_loss = float(np.nanmedian(list(losses.values()))) if losses else 0.05
    for name, g in all_scen.items():
        g = np.asarray(g, dtype=float); cls, adm, rationale = classify_scenario(name); family = 'historical' if name in hist else 'model'
        cf_cum = float(np.sum(g)); loss = losses.get(name, default_loss)
        if not np.isfinite(loss) or loss <= 0: loss = default_loss
        resid = scenario_uncertainty_resids(name, resids)
        if len(resid) <= 1 and np.nanstd(resid) == 0:
            sim_cum = np.repeat(cf_cum, 600)
        else:
            sim = g.reshape(1, -1) + block_bootstrap_residuals(resid, h, n=600, block=3, scale=1.0)
            sim_cum = sim.sum(axis=1)
        rows.append({'analysis': analysis, 'scenario': name, 'family': family, 'scenario_class': cls, 'admissible_primary': bool(adm), 'rationale': rationale, 'cf_cum_growth_log': cf_cum, 'cf_cum_growth_pct': pct(cf_cum), 'actual_cum_growth_log': actual_cum, 'actual_cum_growth_pct': pct(actual_cum), 'premium_log': actual_cum - cf_cum, 'premium_pct': pct(actual_cum - cf_cum), 'annualized_cf_growth_pct': ann_from_log(cf_cum, h), 'annualized_premium_pct': ann_from_log(actual_cum - cf_cum, h), 'loss_for_weighting': float(loss), 'sim_cf_cum_q05_log': float(np.quantile(sim_cum, 0.05)), 'sim_cf_cum_q50_log': float(np.quantile(sim_cum, 0.50)), 'sim_cf_cum_q95_log': float(np.quantile(sim_cum, 0.95)), 'p_actual_beats_simulated_cf': float(np.mean(actual_cum > sim_cum)), 'p_actual_beats_cf_by_10pct': float(np.mean((actual_cum - sim_cum) > np.log(1.10))), 'horizon_years': h, 'deterministic_uncertainty': bool(len(resid) <= 1 and np.nanstd(resid) == 0)})
    return pd.DataFrame(rows)

def frontier_from_summary(summary: pd.DataFrame) -> pd.DataFrame:
    rows = []; actual = float(summary['actual_cum_growth_log'].iloc[0])
    samples = {
        'primary_admissible_only': summary[summary['admissible_primary']].copy(),
        'all_scenarios_including_stress': summary.copy(),
        'model_only': summary[summary['family'] == 'model'].copy(),
        'historical_admissible_only': summary[(summary['family'] == 'historical') & (summary['admissible_primary'])].copy(),
        'stress_only': summary[~summary['admissible_primary']].copy(),
    }
    for sample, df in samples.items():
        if df.empty: continue
        vals = df['cf_cum_growth_log'].astype(float).values
        losses = df['loss_for_weighting'].replace([np.inf, -np.inf], np.nan)
        med = float(np.nanmedian(losses)) if len(losses) else 0.05
        loss = losses.fillna(med).clip(lower=1e-4).values
        w = 1.0 / (loss ** 2)
        cap = np.nanquantile(w, 0.85) if len(w) >= 4 else np.nanmax(w)
        w = np.minimum(w, cap)
        if w.sum() <= 0 or not np.isfinite(w.sum()): w = np.ones(len(vals))
        w = w / np.sum(w)
        for q in [0.50, 0.75, 0.90, 0.95]:
            cf = float(weighted_quantile(vals, [q], w)[0])
            rows.append({'analysis': str(df['analysis'].iloc[0]), 'frontier_sample': sample, 'quantile': q, 'new_model': f'ASCF_v4_{sample}_q{int(q*100)}', 'n_scenarios': int(len(df)), 'cf_cum_growth_log': cf, 'cf_cum_growth_pct': pct(cf), 'actual_cum_growth_log': actual, 'actual_cum_growth_pct': pct(actual), 'actual_minus_frontier_log': actual - cf, 'actual_minus_frontier_pct': pct(actual - cf), 'actual_beats_frontier': bool(actual > cf)})
    return pd.DataFrame(rows)

def build_paths(analysis: str, P: pd.DataFrame, treated: str, end: int, hist: Dict[str, np.ndarray], model: Dict[str, np.ndarray]) -> pd.DataFrame:
    post = list(range(1929, end + 1)); anchor = float(P.loc[1928, treated]); rows = []
    for name, g in {**hist, **model}.items():
        cf = integrate_growth(anchor, g, post); cls, adm, _ = classify_scenario(name)
        for y, gg, ll in zip(post, g, cf.values):
            rows.append({'analysis': analysis, 'scenario': name, 'family': 'historical' if name in hist else 'model', 'scenario_class': cls, 'admissible_primary': bool(adm), 'year': int(y), 'cf_growth_log': float(gg), 'cf_log': float(ll), 'cf_level': float(np.exp(ll))})
    return pd.DataFrame(rows)

def summarize_placebos() -> pd.DataFrame:
    rows = []
    for f in BASE.glob('space_placebos__*.csv'):
        df = pd.read_csv(f)
        rows.append({'analysis_slug': f.name.replace('space_placebos__','').replace('.csv',''), 'file': f.name, 'n_placebo_rows': len(df), 'columns': ','.join(df.columns[:20])})
    return pd.DataFrame(rows)

def audit_outputs(v: Validator, all_summary: pd.DataFrame, all_frontier: pd.DataFrame, all_paths: pd.DataFrame, panels: Dict[str, pd.DataFrame], results_df: pd.DataFrame):
    v.critical('summary_nonempty', not all_summary.empty, 'Scenario summary is non-empty', n_rows=len(all_summary))
    v.critical('frontier_nonempty', not all_frontier.empty, 'Frontier summary is non-empty', n_rows=len(all_frontier))
    v.critical('paths_nonempty', not all_paths.empty, 'Scenario paths are non-empty', n_rows=len(all_paths))
    v.critical('no_nan_core_summary', all_summary[['cf_cum_growth_log','actual_cum_growth_log','premium_log']].notna().all().all(), 'No NaNs in core scenario summary')
    v.critical('no_nan_core_frontier', all_frontier[['cf_cum_growth_log','actual_minus_frontier_log']].notna().all().all(), 'No NaNs in core frontier summary')
    diffs = np.abs((np.exp(all_summary['premium_log']) - 1.0) - all_summary['premium_pct'])
    v.critical('premium_pct_identity', bool(np.nanmax(diffs) < 1e-10), 'premium_pct equals exp(premium_log)-1', max_abs_diff=float(np.nanmax(diffs)))
    for (a, s), g in all_frontier.sort_values('quantile').groupby(['analysis','frontier_sample']):
        vals = g.sort_values('quantile')['cf_cum_growth_log'].values
        v.critical(f'frontier_monotone::{slugify(a)}::{s}', bool(np.all(np.diff(vals) >= -1e-12)), 'Frontier quantiles are monotone', analysis=a, frontier_sample=s)
    all_ok = True
    for (a, scenario), g in all_paths.groupby(['analysis','scenario']):
        source, treated, end = parse_analysis(a); P = complete_panel(panels[source], list(range(1885, end + 1)), treated)
        anchor = float(P.loc[1928, treated]); ordered = g.sort_values('year')
        expected = anchor + ordered['cf_growth_log'].astype(float).cumsum().values
        got = ordered['cf_log'].astype(float).values
        if np.nanmax(np.abs(expected - got)) >= 1e-10:
            all_ok = False; v.critical(f'path_integration::{slugify(a)}::{slugify(scenario)}', False, 'Path integration check failed', analysis=a, scenario=scenario); break
    v.critical('path_integration_all', all_ok, 'All scenario paths integrate from 1928 anchor correctly')
    for analysis in sorted(results_df['analysis'].unique()):
        pred_path = BASE / f'growth_predictions__{analysis.lower()}.csv'
        if not pred_path.exists():
            v.critical(f'prediction_file::{slugify(analysis)}', False, 'Prediction file exists', path=str(pred_path)); continue
        pred = pd.read_csv(pred_path); actual_diff = pred['actual_log'].astype(float).diff().values; calc = pred['actual_growth'].astype(float).values[1:]
        ok = bool(np.nanmax(np.abs(actual_diff[1:] - calc)) < 1e-10) if len(calc) else True
        v.critical(f'actual_growth_consistency::{slugify(analysis)}', ok, 'actual_growth equals year-to-year diff(actual_log) after first post year', analysis=analysis)
    suspicious = all_summary[(all_summary['family'] == 'model') & (all_summary['loss_for_weighting'] < 1e-5)]
    v.warn('near_zero_loss_models_flagged', suspicious.empty, 'Models with near-zero loss are flagged as possible overfit/leakage, not trusted as causal estimators', n_suspicious=len(suspicious))
    q90 = all_frontier[(all_frontier['frontier_sample']=='primary_admissible_only') & (np.isclose(all_frontier['quantile'], 0.90))]
    v.critical('primary_q90_exists_all_analyses', len(q90) == len(results_df['analysis'].unique()), 'Primary ASCF-q90 exists for every analysis', n_q90=len(q90), n_analyses=len(results_df['analysis'].unique()))

def claim_grade(frontier: pd.DataFrame, summary: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for analysis in sorted(summary['analysis'].unique()):
        g = frontier[frontier['analysis'] == analysis]
        def margin(sample, q):
            r = g[(g['frontier_sample'] == sample) & (np.isclose(g['quantile'], q))]
            return float(r['actual_minus_frontier_pct'].iloc[0]) if not r.empty else np.nan
        m50, m90, m95, stress90 = margin('primary_admissible_only',0.50), margin('primary_admissible_only',0.90), margin('primary_admissible_only',0.95), margin('all_scenarios_including_stress',0.90)
        if np.isfinite(m90) and m90 > 0 and np.isfinite(stress90) and stress90 > 0:
            grade = 'A: beats primary and stress ASCF-90'; claim = 'Very strong growth-premium evidence; necessity still requires historical mechanism.'
        elif np.isfinite(m90) and m90 > 0:
            grade = 'B: beats primary ASCF-90 but not stress frontier'; claim = 'Strong growth-premium evidence; necessity not proven against extreme recovery/frontier stress tests.'
        elif np.isfinite(m50) and m50 > 0:
            grade = 'C: beats median primary frontier only'; claim = 'Moderate growth-premium evidence; high-growth alternatives remain serious.'
        else:
            grade = 'D: does not beat median primary frontier'; claim = 'Weak growth-premium evidence under this specification.'
        rows.append({'analysis': analysis, 'margin_vs_primary_q50_pct': m50, 'margin_vs_primary_q90_pct': m90, 'margin_vs_primary_q95_pct': m95, 'margin_vs_allstress_q90_pct': stress90, 'evidence_grade': grade, 'recommended_claim': claim})
    return pd.DataFrame(rows)

def make_figures(all_paths: pd.DataFrame, panels: Dict[str, pd.DataFrame]):
    if not PLOTLY_AVAILABLE: return
    for analysis, pathdf in all_paths.groupby('analysis'):
        source, treated, end = parse_analysis(analysis); P = complete_panel(panels[source], list(range(1885, end + 1)), treated)
        post = list(range(1929, end + 1)); actual = P.loc[post, treated]
        fig = go.Figure(); fig.add_trace(go.Scatter(x=post, y=np.exp(actual.values), mode='lines+markers', name='Actual', line=dict(width=4)))
        pri = ['nep_slow_reversion_to_tsarist','nep_constant_capped_p95plus2pp','japan_like_growth_sequence','fast_industrializer_mean','matched_donor_p75_high_growth_frontier','model__growth_scm_simplex','model__augmented_growth_scm_ridge','model__cv_elite_super_learner_growth']
        available = set(pathdf['scenario']); keep = [s for s in pri if s in available]
        last = pathdf.sort_values('year').groupby('scenario').tail(1); last = last[last['admissible_primary']].sort_values('cf_level', ascending=False)
        for s in last['scenario'].head(4):
            if s not in keep: keep.append(s)
        for s in keep[:12]:
            d = pathdf[pathdf['scenario'] == s].sort_values('year')
            fig.add_trace(go.Scatter(x=d['year'], y=d['cf_level'], mode='lines', name=s.replace('_',' '), opacity=0.75))
        fig.update_layout(title=f'Growth-only counterfactual alternatives, verified v4: {analysis}', xaxis_title='Year', yaxis_title='GDP per capita source units', template='plotly_white', hovermode='x unified', width=1150, height=700, legend=dict(orientation='h', y=-0.55))
        fig.write_html(FIG / f'v4_scenarios_vs_actual__{slugify(analysis)}.html')

def md_table(df: pd.DataFrame, cols=None, n=None, floatfmt='.4f') -> str:
    d = df.copy()
    if cols: d = d[cols]
    if n: d = d.head(n)
    return '_No rows._' if d.empty else d.to_markdown(index=False, floatfmt=floatfmt)

def build_missing_tests() -> pd.DataFrame:
    rows = [
        ('SDID formal estimator','Implement synthetic DiD with unit/time weights and randomization inference.','HIGH'),
        ('Generalized synthetic control','Interactive fixed effects with factor-number selection and placebo/bootstrap inference.','HIGH'),
        ('Nuclear-norm matrix completion','Causal matrix completion instead of simple low-rank benchmark.','HIGH'),
        ('Conformal inference','Conformal prediction intervals for estimator/path, not only endpoint bootstraps.','HIGH'),
        ('National-account triangulation','Repeat with Cheremukhin, Markevich-Harrison, Bergson, Moorsteen-Powell, Maddison and GMD.','HIGH'),
        ('Population denominator stress','Alternative famine/excess mortality/migration assumptions.','HIGH'),
        ('Endpoint robustness grid','Use 1933, 1934, 1936, 1938 and 1940 endpoints; 1938 primary.','HIGH'),
        ('Forecast-origin stability','Pre-treatment ending 1905, 1913, 1921, 1924, 1926, 1928.','HIGH'),
        ('Donor-pool preregistration','Lock donor rules ex ante.','MEDIUM'),
        ('Recovery placebo tests','Pseudo-treatment to countries recovering from war/civil conflict.','HIGH'),
        ('Sectoral growth tests','Industry, agriculture, electricity, steel, rail, investment, services.','MEDIUM'),
        ('Bayesian measurement-error SCM','Perturb historical GDP by source-specific uncertainty.','MEDIUM'),
        ('Simultaneous trajectory bands','Uncertainty bands for entire path, not only endpoint.','HIGH'),
        ('External shock controls','Great Depression exposure, trade collapse, commodity terms, war mobilization.','MEDIUM'),
    ]
    return pd.DataFrame(rows, columns=['missing_test_or_model','why_needed','priority'])

def build_report(validation, coverage, summary, frontier, grade, files):
    val_counts = validation.groupby(['severity','status']).size().reset_index(name='n') if not validation.empty else pd.DataFrame()
    primary = frontier[(frontier['frontier_sample']=='primary_admissible_only') & (frontier['quantile'].isin([0.5,0.75,0.9,0.95]))]
    stress = frontier[(frontier['frontier_sample']=='all_scenarios_including_stress') & (frontier['quantile'].isin([0.9,0.95]))]
    dangerous = summary.sort_values(['analysis','premium_log']).groupby('analysis').head(8)
    return f"""# Stalin growth-only v4 verified audit

This package is the verified v4 pipeline. It keeps the estimand narrow: **GDP-per-capita growth only**, anchored in 1928 and cumulated through 1938 or 1940. It improves v3 by adding hard validators, deterministic checks, scenario admissibility classes, guarded ASCF frontiers, file hashes, and an automated test script.

## Validation status

{md_table(val_counts)}

Critical failures should be zero. Warnings are diagnostic flags, not automatic rejections. The most important warning is near-zero prefit loss for some flexible models, which is treated as possible overfit/leakage and is not allowed to dominate ASCF.

## Data coverage for treated series

{md_table(coverage)}

## Claim-grade table

{md_table(grade)}

## Primary ASCF frontier

This is the main anti-cherry-picking frontier. It excludes pure stress upper bounds such as mechanical NEP-recovery extrapolation and donor p90 annual frontiers.

{md_table(primary, ['analysis','quantile','n_scenarios','cf_cum_growth_pct','actual_cum_growth_pct','actual_minus_frontier_pct','actual_beats_frontier'])}

## Stress-inclusive frontier

This includes deliberately hostile upper bounds. Failure here does not refute the growth premium; it refutes the stronger claim of strict historical necessity.

{md_table(stress, ['analysis','quantile','n_scenarios','cf_cum_growth_pct','actual_cum_growth_pct','actual_minus_frontier_pct','actual_beats_frontier'])}

## Strongest counterfactual counterarguments

{md_table(dangerous, ['analysis','scenario','scenario_class','admissible_primary','cf_cum_growth_pct','actual_cum_growth_pct','premium_pct','p_actual_beats_simulated_cf'], n=60)}

## What was improved relative to v3

1. Formal scenario classification: NEP constant and donor-p90 are stress tests, not ordinary alternatives.
2. Deterministic historical scenarios no longer inherit arbitrary model-bootstrap variance.
3. Guardrails against overfit: near-zero-loss models are flagged and capped in ASCF weighting.
4. Reproducibility proof: file hashes, environment metadata, validation reports and test log.
5. Path integration tests: every counterfactual path is checked against its 1928 anchor.
6. Frontier monotonicity tests: ASCF quantiles must be ordered.
7. Actual-growth identity tests: actual post-1929 growth must equal differences in actual log GDP per capita.

## Recommended interpretation

The v4 evidence supports a growth-premium claim over admissible counterfactuals. It does not yet prove strict historical necessity. The stronger claim would require stress-inclusive ASCF-90/95 survival, historical national-account triangulation, SDID/GSC/matrix-completion formal inference, and population-denominator stress tests.

## File hashes

{md_table(files, ['relative_path','sha256'], n=25)}
"""

def run_pipeline() -> Dict[str, Any]:
    t0 = time.time(); v = Validator(); validate_required_files(v); panels = load_log_panels(); coverage = validate_panels(v, panels)
    results_df = pd.read_csv(BASE / 'all_growth_model_results.csv')
    v.critical('results_has_analysis', 'analysis' in results_df.columns, 'Base v2 result table contains analysis column')
    analyses = sorted(results_df['analysis'].unique())
    expected = {'Maddison_SUN_growth_1929_1940','Maddison_RUS_growth_1929_1940','GMD_RUS_growth_1929_1940','Maddison_SUN_growth_1929_1938','GMD_RUS_growth_1929_1938'}
    v.warn('expected_analyses_present', expected.issubset(set(analyses)), 'Expected five analyses are present', found=','.join(analyses))
    all_summary=[]; all_frontier=[]; all_paths=[]; scenario_meta=[]
    for analysis in analyses:
        source, treated, end = parse_analysis(analysis); P0 = panels[source]; years = list(range(1885, end + 1)); P = complete_panel(P0, years, treated); G = growth_panel(P); post = list(range(1929, end + 1))
        v.critical(f'{slugify(analysis)}::treated_complete_prepost', P[treated].loc[1885:end].notna().all(), 'Treated series complete from 1885 to endpoint', analysis=analysis)
        v.critical(f'{slugify(analysis)}::post_growth_years', list(G.loc[post].index.astype(int)) == post, 'Post growth years match requested endpoint', analysis=analysis)
        hist, hmeta = historical_scenarios(P, treated, end); model, pred, prefit = model_scenarios(analysis)
        pred_years = pred['year'].astype(int).tolist(); v.critical(f'{slugify(analysis)}::prediction_years_match', pred_years == post, 'Prediction file years match post-treatment years', analysis=analysis, expected=f'{post[0]}-{post[-1]}')
        actual_growth = G.loc[post, treated].astype(float).values
        first_growth = float(P.loc[1929, treated] - P.loc[1928, treated]); pred_first = float(pred['actual_growth'].iloc[0])
        v.critical(f'{slugify(analysis)}::first_actual_growth_from_1928_anchor', abs(first_growth - pred_first) < 1e-10, 'First actual_growth equals log(y_1929)-log(y_1928)', analysis=analysis, max_abs_diff=float(abs(first_growth-pred_first)))
        summary = build_scenario_summary(analysis, hist, model, actual_growth, prefit, results_df); frontier = frontier_from_summary(summary); paths = build_paths(analysis, P, treated, end, hist, model)
        all_summary.append(summary); all_frontier.append(frontier); all_paths.append(paths); hmeta['analysis'] = analysis; scenario_meta.append(hmeta)
        summary.to_csv(RES / f'v4_scenario_summary__{slugify(analysis)}.csv', index=False); frontier.to_csv(RES / f'v4_ascf_frontier__{slugify(analysis)}.csv', index=False); paths.to_csv(RES / f'v4_scenario_paths__{slugify(analysis)}.csv', index=False)
    summary_all = pd.concat(all_summary, ignore_index=True); frontier_all = pd.concat(all_frontier, ignore_index=True); paths_all = pd.concat(all_paths, ignore_index=True); scenario_meta_all = pd.concat(scenario_meta, ignore_index=True) if scenario_meta else pd.DataFrame()
    audit_outputs(v, summary_all, frontier_all, paths_all, panels, results_df); grade = claim_grade(frontier_all, summary_all); missing = build_missing_tests(); placebo_files = summarize_placebos()
    coverage.to_csv(RES / 'v4_treated_series_coverage.csv', index=False); summary_all.to_csv(RES / 'v4_all_scenario_simulation_summary.csv', index=False); frontier_all.to_csv(RES / 'v4_ascf_frontier_summary.csv', index=False); paths_all.to_csv(RES / 'v4_all_scenario_paths.csv', index=False); scenario_meta_all.to_csv(RES / 'v4_scenario_metadata.csv', index=False); grade.to_csv(RES / 'v4_claim_grade.csv', index=False); missing.to_csv(RES / 'v4_missing_tests_and_models.csv', index=False); placebo_files.to_csv(RES / 'v4_placebo_file_inventory.csv', index=False)
    validation = v.to_frame(); validation.to_csv(RES / 'v4_validation_report.csv', index=False); validation.to_json(RES / 'v4_validation_report.json', orient='records', indent=2)
    make_figures(paths_all, panels)
    file_rows = []
    for p in sorted(PKG.rglob('*')):
        if p.is_file() and p.name != 'v4_file_hashes.csv': file_rows.append({'relative_path': p.relative_to(PKG).as_posix(), 'size_bytes': p.stat().st_size, 'sha256': sha256_file(p)})
    files = pd.DataFrame(file_rows); files.to_csv(RES / 'v4_file_hashes.csv', index=False)
    (PKG / 'REPORT_V4_VERIFIED.md').write_text(build_report(validation, coverage, summary_all, frontier_all, grade, files), encoding='utf-8')
    env = {'python': sys.version, 'platform': platform.platform(), 'numpy': np.__version__, 'pandas': pd.__version__, 'plotly_available': PLOTLY_AVAILABLE, 'rng_seed': RNG_SEED, 'elapsed_seconds': time.time()-t0, 'package_root': str(PKG)}
    (RES / 'v4_environment.json').write_text(json.dumps(env, indent=2, ensure_ascii=False), encoding='utf-8')
    proof = ['STALIN GROWTH-ONLY V4 VERIFIED RUN', f'package_root={PKG}', f'rng_seed={RNG_SEED}', f'elapsed_seconds={env["elapsed_seconds"]:.3f}', f'critical_failures={len(validation[(validation.severity=="CRITICAL") & (validation.status=="FAIL")])}', f'warnings_failed={len(validation[(validation.severity=="WARNING") & (validation.status=="FAIL")])}', f'n_files_hashed={len(files)}', '', 'Claim grade summary:', grade.to_string(index=False), '', 'Validation counts:', validation.groupby(['severity','status']).size().reset_index(name='n').to_string(index=False)]
    (LOGS / 'proof_of_correct_run.txt').write_text('\n'.join(proof), encoding='utf-8')
    v.assert_no_critical_failures()
    return {'validation': validation, 'coverage': coverage, 'summary': summary_all, 'frontier': frontier_all, 'grade': grade}

if __name__ == '__main__':
    try:
        run_pipeline(); print('V4 pipeline completed successfully.'); print(f'Report: {PKG / "REPORT_V4_VERIFIED.md"}'); print(f'Proof:  {LOGS / "proof_of_correct_run.txt"}')
    except Exception:
        LOGS.mkdir(exist_ok=True, parents=True); (LOGS / 'pipeline_error.log').write_text(traceback.format_exc(), encoding='utf-8'); print('V4 pipeline failed. See logs/pipeline_error.log', file=sys.stderr); raise


==> scripts/source_pipelines/run_causal_v6.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Stalin growth-only causal counterfactuals v6.

Parquet-first causal design using the v5 data lake. This script deliberately separates:
  1) primary admissible causal/synthetic estimators,
  2) aggressive but admissible historical scenarios,
  3) stress upper bounds that should not be mixed with the main frontier.

Outputs are written as CSV and Parquet. A small SQLite catalog stores previews only.
"""
from __future__ import annotations

import json, math, os, re, sqlite3, zipfile, hashlib, shutil, warnings, sys, platform
from dataclasses import dataclass, asdict
from pathlib import Path
from typing import Dict, List, Tuple, Any, Optional

import numpy as np
import pandas as pd
from scipy.optimize import minimize, nnls
from sklearn.linear_model import RidgeCV, Ridge, ElasticNetCV, HuberRegressor
from sklearn.decomposition import PCA
from sklearn.preprocessing import StandardScaler
from sklearn.pipeline import make_pipeline
from sklearn.metrics import mean_squared_error
from sklearn.ensemble import RandomForestRegressor, ExtraTreesRegressor, GradientBoostingRegressor

warnings.filterwarnings('ignore')

RNG_SEED = 20260703
rng = np.random.default_rng(RNG_SEED)
ROOT = Path('/mnt/data/stalin_growth_causal_v6')
DATALAKE = Path('/mnt/data/stalin_growth_datalake_v5')
PARQ = ROOT / 'parquet'
RES = ROOT / 'results'
FIG = ROOT / 'figures'
SCRIPTS = ROOT / 'scripts'
REPORTS = ROOT / 'reports'
SQL = ROOT / 'sqlite'
LOGS = ROOT / 'logs'
RAW = ROOT / 'raw_reference'
for d in [PARQ, RES, FIG, SCRIPTS, REPORTS, SQL, LOGS, RAW]:
    d.mkdir(parents=True, exist_ok=True)

# ---------------------------- utilities ----------------------------

def slug(x: str) -> str:
    return re.sub(r'[^a-z0-9]+', '_', str(x).lower()).strip('_')

def pct(loggap: float) -> float:
    return float(np.exp(loggap) - 1.0) if np.isfinite(loggap) else np.nan

def ann(loggrowth: float, n: int) -> float:
    return float(np.exp(loggrowth / max(n,1)) - 1.0) if np.isfinite(loggrowth) else np.nan

def rmse(a, b) -> float:
    a = np.asarray(a, float); b = np.asarray(b, float)
    m = np.isfinite(a) & np.isfinite(b)
    if m.sum() == 0: return np.nan
    return float(np.sqrt(np.mean((a[m]-b[m])**2)))

def safe_corr(a, b) -> float:
    a = np.asarray(a, float); b = np.asarray(b, float)
    m = np.isfinite(a) & np.isfinite(b)
    if m.sum() < 5: return np.nan
    if np.std(a[m]) == 0 or np.std(b[m]) == 0: return np.nan
    return float(np.corrcoef(a[m], b[m])[0,1])

def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with open(path, 'rb') as f:
        for chunk in iter(lambda: f.read(1024*1024), b''):
            h.update(chunk)
    return h.hexdigest()

def write_df(df: pd.DataFrame, rel: str) -> Tuple[Path, Path]:
    csv_path = RES / f'{rel}.csv'
    pq_path = PARQ / f'{rel}.parquet'
    csv_path.parent.mkdir(parents=True, exist_ok=True)
    pq_path.parent.mkdir(parents=True, exist_ok=True)
    df.to_csv(csv_path, index=False)
    df.to_parquet(pq_path, index=False)
    return csv_path, pq_path

# ---------------------------- data loading ----------------------------

def load_maddison() -> Tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    p = DATALAKE / 'parquet/maddison_2023/maddison_2023.parquet'
    df = pd.read_parquet(p)
    df = df.rename(columns={'countrycode':'iso3'})
    df['year'] = df['year'].astype(int)
    df['gdppc'] = pd.to_numeric(df['gdppc'], errors='coerce')
    df['pop'] = pd.to_numeric(df['pop'], errors='coerce')
    meta = df[['iso3','country','region']].drop_duplicates('iso3')
    panel = df.pivot(index='year', columns='iso3', values='gdppc').sort_index()
    panel = np.log(panel.where(panel>0))
    pop_panel = df.pivot(index='year', columns='iso3', values='pop').sort_index()
    return panel, pop_panel, meta

def load_gmd() -> Tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    p = DATALAKE / 'parquet/gmd_2026_06/gmd.parquet'
    df = pd.read_parquet(p)
    df = df.rename(columns={'ISO3':'iso3','countryname':'country'})
    df['year'] = pd.to_numeric(df['year'], errors='coerce').astype('Int64')
    df = df.dropna(subset=['year'])
    df['year'] = df['year'].astype(int)
    df['rGDP_pc'] = pd.to_numeric(df['rGDP_pc'], errors='coerce')
    df['pop'] = pd.to_numeric(df['pop'], errors='coerce')
    meta = df[['iso3','country','income_group']].drop_duplicates('iso3')
    meta['region'] = meta.get('income_group', 'GMD')
    panel = df.pivot(index='year', columns='iso3', values='rGDP_pc').sort_index()
    panel = np.log(panel.where(panel>0))
    pop_panel = df.pivot(index='year', columns='iso3', values='pop').sort_index()
    return panel, pop_panel, meta

def load_cow_trade() -> pd.DataFrame:
    p = DATALAKE / 'parquet/cow_trade_4/national_cow_4_0.parquet'
    if not p.exists(): return pd.DataFrame()
    df = pd.read_parquet(p)
    for c in ['imports','exports']:
        df[c] = pd.to_numeric(df[c], errors='coerce')
    df['trade_total'] = df[['imports','exports']].sum(axis=1, min_count=1)
    return df.rename(columns={'stateabb':'iso3'})

def load_jst() -> pd.DataFrame:
    p = DATALAKE / 'parquet/jst_macrohistory_r6/jst_macrohistory_r6.parquet'
    if not p.exists(): return pd.DataFrame()
    df = pd.read_parquet(p).rename(columns={'iso':'iso3'})
    df['year'] = df['year'].astype(int)
    return df

MADD_PANEL, MADD_POP, MADD_META = load_maddison()
GMD_PANEL, GMD_POP, GMD_META = load_gmd()
COW_TRADE = load_cow_trade()
JST = load_jst()
PANELS = {'maddison': MADD_PANEL, 'gmd': GMD_PANEL}
POP_PANELS = {'maddison': MADD_POP, 'gmd': GMD_POP}
METAS = {'maddison': MADD_META, 'gmd': GMD_META}

# ---------------------------- donor pools ----------------------------

JST_ADVANCED = set(JST['iso3'].dropna().unique().tolist()) if not JST.empty else set()

@dataclass
class Spec:
    source: str
    treated: str
    endpoint: int
    origin: int = 1928
    pool_rule: str = 'preregistered_similarity_top40'
    max_donors: int = 40

ENDPOINTS = [1933, 1934, 1936, 1938, 1940]
PRIMARY_SPECS = []
for endpoint in ENDPOINTS:
    PRIMARY_SPECS.append(Spec('maddison','SUN',endpoint,1928,'preregistered_similarity_top40',40))
    PRIMARY_SPECS.append(Spec('maddison','RUS',endpoint,1928,'preregistered_similarity_top40',40))
    PRIMARY_SPECS.append(Spec('gmd','RUS',endpoint,1928,'preregistered_similarity_top40',40))

POOL_RULES = [
    'complete_global',
    'income_neighborhood_1928_log1',
    'preregistered_similarity_top40',
    'jst_advanced_donors',
]

EXCLUDE_ALWAYS = {'SUN','RUS'}

def period_years(origin: int, endpoint: int) -> Tuple[List[int], List[int], List[int]]:
    pre = list(range(1861, origin+1))
    post = list(range(origin+1, endpoint+1))
    all_years = list(range(1860, endpoint+1))
    return pre, post, all_years

def growth_panel(level_panel: pd.DataFrame) -> pd.DataFrame:
    return level_panel.sort_index().diff()

def complete_codes(P: pd.DataFrame, years: List[int], treated: str) -> List[str]:
    years = [y for y in years if y in P.index]
    if not years: return []
    sub = P.loc[years]
    codes = sub.columns[sub.notna().all(axis=0)].tolist()
    if treated not in codes: return []
    return codes

def donor_pool(spec: Spec) -> Tuple[List[str], pd.DataFrame]:
    P = PANELS[spec.source]
    pre, post, all_years = period_years(spec.origin, spec.endpoint)
    needed_growth_years = list(range(1861, spec.endpoint+1))
    codes = complete_codes(P, list(range(1860, spec.endpoint+1)), spec.treated)
    excluded = set(EXCLUDE_ALWAYS)
    excluded.remove(spec.treated) if spec.treated in excluded else None
    donors = [c for c in codes if c != spec.treated and c not in excluded]
    rows = []
    if not donors: return [], pd.DataFrame()
    G = growth_panel(P)
    pre_growth = [y for y in range(1861, spec.origin+1) if y in G.index]
    ypre = G.loc[pre_growth, spec.treated].astype(float)
    anchor = spec.origin
    level0 = P.loc[anchor, spec.treated]
    for d in donors:
        dg = G.loc[pre_growth, d].astype(float)
        corr = safe_corr(ypre, dg)
        pre_rmse = rmse(ypre, dg)
        level_gap = float(abs(P.loc[anchor, d] - level0)) if anchor in P.index else np.nan
        pre_mean_gap = float(abs(np.nanmean(dg) - np.nanmean(ypre)))
        score = (0 if not np.isfinite(corr) else corr) - 0.25*level_gap - 6*pre_mean_gap - 1.5*pre_rmse
        rows.append({'source':spec.source,'treated':spec.treated,'endpoint':spec.endpoint,'origin':spec.origin,'pool_rule':spec.pool_rule,
                     'donor':d,'corr_pre_growth':corr,'pre_rmse_naive':pre_rmse,'log_level_gap_1928':level_gap,
                     'pre_mean_growth_gap':pre_mean_gap,'score':score,'is_jst_advanced':d in JST_ADVANCED})
    info = pd.DataFrame(rows).sort_values('score', ascending=False)
    if spec.pool_rule == 'complete_global':
        selected = info['donor'].tolist()
    elif spec.pool_rule == 'income_neighborhood_1928_log1':
        selected = info[info['log_level_gap_1928'] <= 1.0]['donor'].tolist()
    elif spec.pool_rule == 'jst_advanced_donors':
        selected = info[info['is_jst_advanced']]['donor'].tolist()
    else:
        selected = info.head(spec.max_donors)['donor'].tolist()
    if len(selected) < 5:
        selected = info.head(min(spec.max_donors, len(info)))['donor'].tolist()
    info['selected'] = info['donor'].isin(selected)
    return selected, info

# ---------------------------- estimators ----------------------------

def get_xy(spec: Spec, donors: List[str]) -> Dict[str, Any]:
    P = PANELS[spec.source]
    G = growth_panel(P)
    pre_growth = [y for y in range(1861, spec.origin+1) if y in G.index]
    post_growth = [y for y in range(spec.origin+1, spec.endpoint+1) if y in G.index]
    Xpre = G.loc[pre_growth, donors].astype(float).values
    ypre = G.loc[pre_growth, spec.treated].astype(float).values
    Xpost = G.loc[post_growth, donors].astype(float).values
    ypost = G.loc[post_growth, spec.treated].astype(float).values
    return {'P':P,'G':G,'pre_years':pre_growth,'post_years':post_growth,'Xpre':Xpre,'ypre':ypre,'Xpost':Xpost,'ypost':ypost,
            'anchor_log':float(P.loc[spec.origin, spec.treated]), 'donors':donors}

def fit_scm(Xpre, ypre, Xpost) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    # Fast non-negative synthetic control approximation. We solve NNLS and normalize
    # weights to sum one; if all NNLS weights are zero, use inverse-RMSE weights.
    try:
        w, rnorm = nnls(Xpre, ypre, maxiter=500)
        if np.sum(w) <= 1e-12:
            errs = np.sqrt(np.mean((Xpre - ypre[:,None])**2, axis=0))
            w = 1/np.maximum(errs, 1e-8)
        w = w / np.sum(w)
    except Exception:
        n = Xpre.shape[1]
        w = np.repeat(1/n, n)
        rnorm = np.nan
    return Xpre@w, Xpost@w, w, {'success':True,'method':'nnls_normalized','rnorm':float(rnorm) if np.isfinite(rnorm) else np.nan}

def fit_ridge(Xpre, ypre, Xpost) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    alphas = np.logspace(-5, 2, 30)
    cv = min(5, max(2, len(ypre)//10))
    model = RidgeCV(alphas=alphas, cv=cv, fit_intercept=True)
    model.fit(Xpre, ypre)
    return model.predict(Xpre), model.predict(Xpost), model.coef_, {'alpha':float(model.alpha_), 'intercept':float(model.intercept_)}

def fit_augscm(Xpre, ypre, Xpost) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    pre_scm, post_scm, w, meta = fit_scm(Xpre, ypre, Xpost)
    resid = ypre - pre_scm
    alphas = np.logspace(-4, 1, 20)
    model = RidgeCV(alphas=alphas, cv=min(5,max(2,len(ypre)//12)), fit_intercept=True)
    model.fit(Xpre, resid)
    return pre_scm + model.predict(Xpre), post_scm + model.predict(Xpost), w, {'scm':meta,'ridge_alpha':float(model.alpha_)}

def fit_elastic(Xpre, ypre, Xpost) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    # robust fallback if too few points
    model = ElasticNetCV(l1_ratio=[.1,.25,.5,.75,.9], alphas=np.logspace(-4,1,30), cv=min(5,max(2,len(ypre)//12)), fit_intercept=True, max_iter=20000)
    model.fit(Xpre, ypre)
    return model.predict(Xpre), model.predict(Xpost), model.coef_, {'alpha':float(model.alpha_), 'l1_ratio':float(model.l1_ratio_)}

def fit_huber(Xpre, ypre, Xpost) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    model = HuberRegressor(alpha=0.01, max_iter=2000)
    model.fit(Xpre, ypre)
    return model.predict(Xpre), model.predict(Xpost), model.coef_, {'epsilon':float(model.epsilon)}

def fit_gsc_factor(data: Dict[str,Any], max_factors: int=5) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    # Factors are estimated from donor growth histories over pre+post, then treated pre regressed on factors.
    Xall = np.vstack([data['Xpre'], data['Xpost']])
    Tpre = data['Xpre'].shape[0]
    scaler = StandardScaler(with_mean=True, with_std=True)
    Xs = scaler.fit_transform(Xall)
    best = None
    for k in range(1, min(max_factors, Xall.shape[1], Xall.shape[0]-2)+1):
        pca = PCA(n_components=k, random_state=RNG_SEED)
        F = pca.fit_transform(Xs)
        Fpre = F[:Tpre]; Fpost = F[Tpre:]
        # blocked CV: last 20% of pre years as validation
        split = max(5, int(Tpre*0.8))
        model = Ridge(alpha=0.01, fit_intercept=True)
        model.fit(Fpre[:split], data['ypre'][:split])
        pred_val = model.predict(Fpre[split:])
        loss = rmse(data['ypre'][split:], pred_val)
        if best is None or loss < best[0]:
            best = (loss, k, pca, Fpre, Fpost)
    loss,k,pca,Fpre,Fpost = best
    model = Ridge(alpha=0.01, fit_intercept=True)
    model.fit(Fpre, data['ypre'])
    return model.predict(Fpre), model.predict(Fpost), np.array([]), {'n_factors':int(k),'cv_rmse':float(loss), 'explained_variance':float(np.sum(pca.explained_variance_ratio_))}

def soft_impute(M: np.ndarray, mask: np.ndarray, lam: float, max_iter: int=80, tol: float=1e-4) -> np.ndarray:
    X = M.copy()
    # initialize missing by row means then global means
    row_means = np.nanmean(np.where(mask, M, np.nan), axis=1)
    global_mean = np.nanmean(M[mask])
    inds = np.where(~mask)
    for i,j in zip(*inds):
        X[i,j] = row_means[i] if np.isfinite(row_means[i]) else global_mean
    last = X.copy()
    for _ in range(max_iter):
        U,s,Vt = np.linalg.svd(X, full_matrices=False)
        s2 = np.maximum(s - lam, 0)
        Xnew = (U*s2)@Vt
        Xnew[mask] = M[mask]
        diff = np.nanmax(np.abs(Xnew-last))
        X = Xnew; last = Xnew
        if diff < tol: break
    return X

def fit_matrix_completion(data: Dict[str,Any]) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    # Fast nuclear-norm-style completion: initialize treated post by SCM, then apply
    # one low-rank SVD shrinkage pass to the unit-by-time growth matrix.
    pre_scm, post_scm, _, _ = fit_scm(data['Xpre'], data['ypre'], data['Xpost'])
    Y = np.vstack([np.r_[data['ypre'], post_scm], np.vstack([data['Xpre'], data['Xpost']]).T])
    row_mean = Y.mean(axis=1, keepdims=True)
    Yc = Y - row_mean
    U, s, Vt = np.linalg.svd(Yc, full_matrices=False)
    # Select effective rank by pre-period validation over small candidate set.
    Tpre = len(data['ypre']); h = len(data['ypost'])
    best = None
    for k in range(1, min(6, len(s))+1):
        Yhat = (U[:,:k] * s[:k]) @ Vt[:k,:] + row_mean
        loss = rmse(data['ypre'], Yhat[0,:Tpre])
        # light nuclear shrinkage penalty to avoid overfit
        loss_pen = loss + 0.0005*k
        if best is None or loss_pen < best[0]:
            best = (loss_pen, k, Yhat)
    _, k, Yhat = best
    return Yhat[0,:Tpre], Yhat[0,Tpre:Tpre+h], np.array([]), {'rank_selected':int(k), 'method':'fast_svd_shrinkage_matrix_completion'}

def fit_sdid(data: Dict[str,Any]) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    pre_scm, post_scm, w, meta = fit_scm(data['Xpre'], data['ypre'], data['Xpost'])
    gaps_pre = data['ypre'] - pre_scm
    # Time weights selected by NNLS: pre-period control vectors are weighted to mimic
    # the average post-period control vector. This is a fast SDID-style time-weight step.
    Xpre_units = data['Xpre']  # Tpre x J
    target = data['Xpost'].mean(axis=0)  # J
    T = Xpre_units.shape[0]
    try:
        lam, _ = nnls(Xpre_units.T, target, maxiter=500)
        if lam.sum() <= 1e-12:
            lam = np.repeat(1/T, T)
        else:
            lam = lam / lam.sum()
    except Exception:
        lam = np.repeat(1/T, T)
    bias = float(lam @ gaps_pre)
    pre_pred = pre_scm + bias
    post_pred = post_scm + bias
    return pre_pred, post_pred, w, {'time_weight_entropy':float(-np.sum(lam*np.log(np.maximum(lam,1e-12)))), 'time_bias':bias, 'unit_scm':meta, 'success':True, 'method':'nnls_time_weights'}

def fit_ml_superlearner(data: Dict[str,Any]) -> Tuple[np.ndarray, np.ndarray, np.ndarray, Dict[str,Any]]:
    Xpre, ypre, Xpost = data['Xpre'], data['ypre'], data['Xpost']
    candidates = []
    models = {
        'ridge': RidgeCV(alphas=np.logspace(-4,2,30), cv=min(5,max(2,len(ypre)//10))),
        'random_forest': RandomForestRegressor(n_estimators=60, max_depth=3, min_samples_leaf=3, random_state=RNG_SEED),
        'extra_trees': ExtraTreesRegressor(n_estimators=60, max_depth=3, min_samples_leaf=3, random_state=RNG_SEED),
        'gradient_boosting': GradientBoostingRegressor(n_estimators=60, max_depth=2, learning_rate=0.04, random_state=RNG_SEED),
    }
    split = max(8, int(len(ypre)*0.75))
    weights = []
    preds_pre = []
    preds_post = []
    losses = []
    for name, m in models.items():
        try:
            m.fit(Xpre[:split], ypre[:split])
            val = m.predict(Xpre[split:])
            loss = rmse(ypre[split:], val)
            m.fit(Xpre, ypre)
            pp = m.predict(Xpre); po = m.predict(Xpost)
        except Exception:
            continue
        losses.append(loss); preds_pre.append(pp); preds_post.append(po)
    losses = np.array(losses, dtype=float)
    if len(losses)==0:
        return fit_ridge(Xpre, ypre, Xpost)
    inv = 1/np.maximum(losses, np.nanmedian(losses)*0.1, 1e-8)
    wt = inv / inv.sum()
    pre = np.sum(np.vstack(preds_pre).T * wt, axis=1)
    post = np.sum(np.vstack(preds_post).T * wt, axis=1)
    return pre, post, wt, {'component_losses':losses.tolist(), 'weights':wt.tolist()}

MODEL_FUNS = {
    'scm_growth': lambda data: fit_scm(data['Xpre'], data['ypre'], data['Xpost']),
    'augmented_scm_ridge': lambda data: fit_augscm(data['Xpre'], data['ypre'], data['Xpost']),
    'synthetic_did_bias_corrected': fit_sdid,
    'ridge_synthetic': lambda data: fit_ridge(data['Xpre'], data['ypre'], data['Xpost']),
    'elastic_net_sparse_synthetic': lambda data: fit_elastic(data['Xpre'], data['ypre'], data['Xpost']),
    'huber_robust_synthetic': lambda data: fit_huber(data['Xpre'], data['ypre'], data['Xpost']),
    'generalized_synthetic_control_factor_cv': fit_gsc_factor,
    'nuclear_norm_matrix_completion': fit_matrix_completion,
    'ml_superlearner_blocked_cv': fit_ml_superlearner,
}

# ---------------------------- scenarios and inference ----------------------------

def historical_scenarios(data: Dict[str,Any], spec: Spec) -> Dict[str, np.ndarray]:
    G = data['G']; treated=spec.treated
    post_years = data['post_years']; h=len(post_years)
    pre_years = data['pre_years']
    tsar = [y for y in pre_years if 1886 <= y <= 1913]
    nep = [y for y in pre_years if 1922 <= y <= 1928]
    pre = G.loc[pre_years, treated].astype(float)
    tsar_mean = float(G.loc[tsar, treated].mean()) if len(tsar)>3 else float(pre.mean())
    nep_mean = float(G.loc[nep, treated].mean()) if len(nep)>3 else float(pre.mean())
    # Trend model based on tsar years
    if len(tsar) >= 10:
        x = np.array(tsar) - np.mean(tsar); y = G.loc[tsar, treated].values.astype(float)
        b = np.polyfit(x, y, 1)
        tsar_trend = np.polyval(b, np.array(post_years)-np.mean(tsar))
        lo, hi = np.quantile(y, [.1,.9])
        tsar_trend = np.clip(tsar_trend, lo-0.015, hi+0.015)
    else:
        tsar_trend = np.repeat(tsar_mean, h)
    # High-growth donors based on observed post donor rates
    donor_g_post = data['Xpost']
    p75 = np.nanpercentile(donor_g_post, 75, axis=1)
    p90 = np.nanpercentile(donor_g_post, 90, axis=1)
    # Historical analogues if present among donors; else donor quantiles
    donors = data['donors']
    def donor_path(code):
        if code in donors:
            return data['Xpost'][:, donors.index(code)]
        return p75
    # NEP reversion paths
    slow = np.linspace(nep_mean, tsar_mean, h)
    fast = tsar_mean + (nep_mean-tsar_mean)*(0.45**np.arange(1,h+1))
    capped_nep = np.repeat(min(nep_mean, np.nanpercentile(data['Xpre'], 95)), h)
    return {
        'scenario_tsarist_mean_1886_1913': np.repeat(tsar_mean, h),
        'scenario_tsarist_trend_capped': tsar_trend,
        'scenario_nep_slow_reversion': slow,
        'scenario_nep_fast_reversion': fast,
        'scenario_nep_constant_capped_p95_pre': capped_nep,
        'stress_nep_constant_mean_1922_1928': np.repeat(nep_mean, h),
        'scenario_japan_like': donor_path('JPN'),
        'scenario_turkey_like': donor_path('TUR'),
        'scenario_italy_like': donor_path('ITA'),
        'scenario_matched_donor_p75_high_growth': p75,
        'stress_matched_donor_p90_extreme': p90,
    }

def scenario_class(name: str) -> Tuple[str,bool]:
    if name.startswith('stress_'):
        return ('stress_upper_bound', False)
    if 'p75' in name or 'capped' in name or 'japan' in name or 'turkey' in name or 'italy' in name:
        return ('aggressive_admissible', True)
    if name.startswith('scenario_'):
        return ('historical_admissible', True)
    return ('statistical_admissible', True)

def conformal_summary(pre_resid: np.ndarray, post_pred: np.ndarray, ypost: np.ndarray, alpha: float=0.10) -> Dict[str,float]:
    r = np.asarray(pre_resid, float)
    r = r[np.isfinite(r)]
    h = len(post_pred)
    if len(r) == 0:
        return {'conformal_q90_abs_resid':np.nan,'cum_cf_lower_conservative':np.nan,'cum_cf_upper_conservative':np.nan,
                'actual_outside_conformal_conservative':np.nan}
    # finite sample conformal q: ceil((n+1)*(1-alpha))/n
    qpos = min(len(r)-1, int(np.ceil((len(r)+1)*(1-alpha))) - 1)
    q = float(np.sort(np.abs(r))[qpos])
    pred_cum = float(np.sum(post_pred))
    actual_cum = float(np.sum(ypost))
    lower = pred_cum - h*q
    upper = pred_cum + h*q
    return {'conformal_q90_abs_resid':q,'cum_cf_lower_conservative':lower,'cum_cf_upper_conservative':upper,
            'actual_outside_conformal_conservative':bool(actual_cum < lower or actual_cum > upper)}

# ---------------------------- run one spec ----------------------------

def run_spec(spec: Spec) -> Tuple[pd.DataFrame,pd.DataFrame,pd.DataFrame,pd.DataFrame]:
    donors, pool_info = donor_pool(spec)
    if len(donors) < 5:
        return pd.DataFrame(), pd.DataFrame(), pool_info, pd.DataFrame()
    data = get_xy(spec, donors)
    rows=[]; paths=[]; weights_rows=[]
    actual_cum = float(np.sum(data['ypost']))
    actual_ann = ann(actual_cum, len(data['post_years']))
    # models
    for name, fun in MODEL_FUNS.items():
        try:
            pre_pred, post_pred, weights, meta = fun(data)
            pre_resid = data['ypre'] - pre_pred
            cf_cum = float(np.sum(post_pred))
            premium = actual_cum - cf_cum
            conf = conformal_summary(pre_resid, post_pred, data['ypost'])
            row = {'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                   'estimator':name,'class':'statistical_admissible','admissible_primary':True,
                   'n_donors':len(donors),'horizon':len(data['post_years']),
                   'actual_cum_log_growth':actual_cum,'actual_cum_growth_pct':pct(actual_cum),'actual_ann_growth_pct':actual_ann,
                   'cf_cum_log_growth':cf_cum,'cf_cum_growth_pct':pct(cf_cum),'premium_log':premium,'premium_pct':pct(premium),
                   'pre_rmse':rmse(data['ypre'], pre_pred),'pre_corr':safe_corr(data['ypre'], pre_pred),
                   **conf,'meta_json':json.dumps(meta, ensure_ascii=False)}
            rows.append(row)
            for y,act,cf in zip(data['post_years'], data['ypost'], post_pred):
                paths.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                              'estimator':name,'year':int(y),'actual_growth':float(act),'cf_growth':float(cf),'gap':float(act-cf)})
            if weights is not None and len(weights)==len(donors):
                for d,w in zip(donors, weights):
                    if np.isfinite(w) and abs(w) > 1e-6:
                        weights_rows.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                                             'estimator':name,'donor':d,'weight':float(w)})
        except Exception as e:
            rows.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                         'estimator':name,'class':'statistical_admissible','admissible_primary':True,'error':repr(e),
                         'n_donors':len(donors),'horizon':len(data['post_years']),
                         'actual_cum_log_growth':actual_cum,'actual_cum_growth_pct':pct(actual_cum),'actual_ann_growth_pct':actual_ann})
    # explicit scenarios
    for name, gpath in historical_scenarios(data, spec).items():
        klass, admissible = scenario_class(name)
        cf_cum = float(np.sum(gpath))
        premium = actual_cum - cf_cum
        rows.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                   'estimator':name,'class':klass,'admissible_primary':admissible,
                   'n_donors':len(donors),'horizon':len(data['post_years']),
                   'actual_cum_log_growth':actual_cum,'actual_cum_growth_pct':pct(actual_cum),'actual_ann_growth_pct':actual_ann,
                   'cf_cum_log_growth':cf_cum,'cf_cum_growth_pct':pct(cf_cum),'premium_log':premium,'premium_pct':pct(premium),
                   'pre_rmse':np.nan,'pre_corr':np.nan,'meta_json':'{}'})
        for y,act,cf in zip(data['post_years'], data['ypost'], gpath):
            paths.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                          'estimator':name,'year':int(y),'actual_growth':float(act),'cf_growth':float(cf),'gap':float(act-cf)})
    return pd.DataFrame(rows), pd.DataFrame(paths), pool_info, pd.DataFrame(weights_rows)

# ---------------------------- placebos ----------------------------

def spatial_placebo(spec: Spec, max_placebos: int=35) -> pd.DataFrame:
    donors, info = donor_pool(spec)
    if len(donors) < 8: return pd.DataFrame()
    # actual using SCM
    data = get_xy(spec, donors)
    pre_pred, post_pred, _, _ = fit_scm(data['Xpre'], data['ypre'], data['Xpost'])
    actual_effect = float(np.sum(data['ypost'] - post_pred))
    rows=[{'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
           'placebo_unit':spec.treated,'is_actual':True,'effect_log':actual_effect,'effect_pct':pct(actual_effect),'pre_rmse':rmse(data['ypre'],pre_pred),'post_gap_rmse':rmse(data['ypost'],post_pred)}]
    placebo_units = info[info['selected']]['donor'].head(max_placebos).tolist()
    for unit in placebo_units:
        pspec = Spec(spec.source, unit, spec.endpoint, spec.origin, spec.pool_rule, spec.max_donors)
        pdonors, _ = donor_pool(pspec)
        pdonors = [d for d in pdonors if d != spec.treated]
        if len(pdonors) < 5: continue
        try:
            d2 = get_xy(pspec, pdonors)
            pp, po, _, _ = fit_scm(d2['Xpre'], d2['ypre'], d2['Xpost'])
            eff = float(np.sum(d2['ypost'] - po))
            rows.append({'source':spec.source,'treated':spec.treated,'origin':spec.origin,'endpoint':spec.endpoint,'pool_rule':spec.pool_rule,
                         'placebo_unit':unit,'is_actual':False,'effect_log':eff,'effect_pct':pct(eff),'pre_rmse':rmse(d2['ypre'],pp),'post_gap_rmse':rmse(d2['ypost'],po)})
        except Exception:
            continue
    out = pd.DataFrame(rows)
    if len(out)>1:
        abs_rank = 1 + int((out.loc[~out.is_actual,'effect_log'].abs() >= abs(actual_effect)).sum())
        pos_rank = 1 + int((out.loc[~out.is_actual,'effect_log'] >= actual_effect).sum())
        p_abs = abs_rank / len(out)
        p_pos = pos_rank / len(out)
        out['p_value_abs_exact'] = p_abs
        out['p_value_positive_exact'] = p_pos
        out['n_placebos_effective'] = len(out)-1
    return out

def time_placebo(spec: Spec, fake_origins=[1905,1913,1921,1924,1926], horizon: Optional[int]=None) -> pd.DataFrame:
    rows=[]
    h0 = horizon or (spec.endpoint-spec.origin)
    P = PANELS[spec.source]
    for fo in fake_origins:
        fend = min(fo+h0, spec.origin)  # never enter treated period after 1928
        if fend <= fo + 1: continue
        fspec = Spec(spec.source, spec.treated, fend, fo, spec.pool_rule, spec.max_donors)
        try:
            donors, _ = donor_pool(fspec)
            if len(donors)<5: continue
            data = get_xy(fspec, donors)
            pp, po, _, _ = fit_scm(data['Xpre'], data['ypre'], data['Xpost'])
            eff = float(np.sum(data['ypost'] - po))
            rows.append({'source':spec.source,'treated':spec.treated,'real_origin':spec.origin,'real_endpoint':spec.endpoint,
                         'fake_origin':fo,'fake_endpoint':fend,'horizon':fend-fo,'effect_log':eff,'effect_pct':pct(eff),
                         'pre_rmse':rmse(data['ypre'],pp),'post_gap_rmse':rmse(data['ypost'],po)})
        except Exception as e:
            rows.append({'source':spec.source,'treated':spec.treated,'real_origin':spec.origin,'real_endpoint':spec.endpoint,
                         'fake_origin':fo,'fake_endpoint':fend,'horizon':fend-fo,'error':repr(e)})
    return pd.DataFrame(rows)

def recovery_placebos(source: str, endpoint_horizon: int=10, max_events: int=50) -> pd.DataFrame:
    P = PANELS[source]
    G = growth_panel(P)
    events=[]
    # complete countries with data 1880-1928 and at least future horizon before 1928
    for code in P.columns:
        s = P[code].dropna()
        if s.empty: continue
        for year in range(1885, 1928-endpoint_horizon):
            if all(y in s.index for y in [year-3, year, year+endpoint_horizon]):
                collapse = float(s.loc[year] - s.loc[year-3])
                rebound = float(s.loc[year+endpoint_horizon] - s.loc[year])
                if collapse <= -0.12 and rebound >= 0.06:
                    events.append({'source':source,'unit':code,'origin':year,'endpoint':year+endpoint_horizon,'prior_3y_log_collapse':collapse,'future_log_rebound':rebound})
    ev = pd.DataFrame(events).sort_values(['prior_3y_log_collapse','future_log_rebound']).head(max_events)
    rows=[]
    for _,e in ev.iterrows():
        fspec = Spec(source, e['unit'], int(e['endpoint']), int(e['origin']), 'preregistered_similarity_top40', 30)
        try:
            donors, _ = donor_pool(fspec)
            if len(donors)<5: continue
            data = get_xy(fspec, donors)
            pp, po, _, _ = fit_scm(data['Xpre'], data['ypre'], data['Xpost'])
            eff = float(np.sum(data['ypost'] - po))
            rows.append({**e.to_dict(),'effect_log':eff,'effect_pct':pct(eff),'pre_rmse':rmse(data['ypre'],pp),'post_gap_rmse':rmse(data['ypost'],po),'n_donors':len(donors)})
        except Exception as ex:
            rows.append({**e.to_dict(),'error':repr(ex)})
    return pd.DataFrame(rows)

# ---------------------------- frontiers and validation ----------------------------

def build_frontier(results: pd.DataFrame) -> pd.DataFrame:
    rows=[]
    group_cols=['source','treated','origin','endpoint','pool_rule']
    for keys,g in results.groupby(group_cols):
        ok = g[pd.to_numeric(g['cf_cum_log_growth'], errors='coerce').notna()].copy()
        actual = ok['actual_cum_log_growth'].dropna().iloc[0] if len(ok) else np.nan
        for universe, gg in [('primary_admissible', ok[ok['admissible_primary']==True]), ('all_including_stress', ok)]:
            vals = pd.to_numeric(gg['cf_cum_log_growth'], errors='coerce').dropna().values
            if len(vals)==0: continue
            for q in [.5,.75,.9,.95]:
                cf = float(np.quantile(vals,q))
                rows.append(dict(zip(group_cols, keys), universe=universe, q=q, frontier_cum_log_growth=cf,
                                 frontier_cum_growth_pct=pct(cf), actual_cum_log_growth=actual,
                                 margin_log=actual-cf, margin_pct=pct(actual-cf), n_components=len(vals)))
    return pd.DataFrame(rows)

def claim_grade(frontier: pd.DataFrame, results: pd.DataFrame) -> pd.DataFrame:
    rows=[]
    for keys,g in frontier.groupby(['source','treated','origin','endpoint','pool_rule']):
        primary = g[g['universe']=='primary_admissible']
        stress = g[g['universe']=='all_including_stress']
        m50 = primary.loc[primary.q==.5,'margin_log'].iloc[0] if any(primary.q==.5) else np.nan
        m90 = primary.loc[primary.q==.9,'margin_log'].iloc[0] if any(primary.q==.9) else np.nan
        s90 = stress.loc[stress.q==.9,'margin_log'].iloc[0] if any(stress.q==.9) else np.nan
        if np.isfinite(m90) and m90>0 and np.isfinite(s90) and s90>0:
            grade='A: supera ASCF-90 primaria y stress-90'
        elif np.isfinite(m90) and m90>0:
            grade='B: supera ASCF-90 primaria, no todos los stress upper bounds'
        elif np.isfinite(m50) and m50>0:
            grade='C: supera la mediana primaria, no la frontera adversarial'
        else:
            grade='D: no supera el contrafactual primario mediano'
        rows.append(dict(zip(['source','treated','origin','endpoint','pool_rule'],keys), margin_q50=m50, margin_q90=m90, stress_margin_q90=s90, grade=grade))
    return pd.DataFrame(rows)

def validation_report(files: List[Path], results: pd.DataFrame, frontier: pd.DataFrame, spatial: pd.DataFrame) -> pd.DataFrame:
    rows=[]
    def add(check,status,severity,msg,**kw): rows.append({'check':check,'status':'PASS' if status else 'FAIL','severity':severity,'message':msg,**kw})
    for p in files:
        add(f'file_exists::{p.name}', p.exists() and p.stat().st_size>0, 'CRITICAL', str(p), bytes=p.stat().st_size if p.exists() else 0)
    add('results_nonempty', len(results)>0, 'CRITICAL', 'Model results are non-empty', n_rows=len(results))
    add('frontier_nonempty', len(frontier)>0, 'CRITICAL', 'ASCF frontier is non-empty', n_rows=len(frontier))
    add('has_sdid', 'synthetic_did_bias_corrected' in set(results['estimator']), 'CRITICAL', 'Synthetic DiD estimator included')
    add('has_gsc', 'generalized_synthetic_control_factor_cv' in set(results['estimator']), 'CRITICAL', 'Generalized synthetic control included')
    add('has_matrix_completion', 'nuclear_norm_matrix_completion' in set(results['estimator']), 'CRITICAL', 'Nuclear norm matrix completion included')
    add('has_conformal', 'conformal_q90_abs_resid' in results.columns, 'CRITICAL', 'Conformal diagnostics included')
    # monotonic frontier by quantile
    bad=0
    for _,g in frontier.groupby(['source','treated','origin','endpoint','pool_rule','universe']):
        vals = g.sort_values('q')['frontier_cum_log_growth'].values
        if np.any(np.diff(vals)<-1e-9): bad+=1
    add('frontier_quantile_monotone', bad==0, 'CRITICAL', 'ASCF quantiles are monotone', bad_groups=bad)
    add('spatial_placebos_available', len(spatial)>0, 'WARNING', 'Spatial placebos were computed', n_rows=len(spatial))
    return pd.DataFrame(rows)

# ---------------------------- external controls coverage ----------------------------

def external_control_coverage() -> pd.DataFrame:
    rows=[]
    if not COW_TRADE.empty:
        for code in ['RUS','SUN','JPN','TUR','ITA','USA','GBR','FRA','DEU']:
            sub=COW_TRADE[(COW_TRADE.iso3==code) & COW_TRADE.year.between(1860,1940)]
            rows.append({'source':'cow_trade_4','unit':code,'rows':len(sub),'first_year':sub.year.min() if len(sub) else np.nan,'last_year':sub.year.max() if len(sub) else np.nan,
                         'imports_nonmissing':int(sub.imports.notna().sum()) if len(sub) else 0,'exports_nonmissing':int(sub.exports.notna().sum()) if len(sub) else 0})
    if not JST.empty:
        for code in sorted(JST_ADVANCED):
            sub=JST[(JST.iso3==code) & JST.year.between(1870,1940)]
            rows.append({'source':'jst_macrohistory_r6','unit':code,'rows':len(sub),'first_year':sub.year.min() if len(sub) else np.nan,'last_year':sub.year.max() if len(sub) else np.nan,
                         'imports_nonmissing':int(sub.imports.notna().sum()) if 'imports' in sub else 0,'exports_nonmissing':int(sub.exports.notna().sum()) if 'exports' in sub else 0})
    return pd.DataFrame(rows)

# ---------------------------- plotting ----------------------------

def make_figures(paths: pd.DataFrame, frontier: pd.DataFrame):
    try:
        import plotly.graph_objects as go
    except Exception:
        return []
    figs=[]
    for (source,treated,endpoint),g in paths[(paths.pool_rule=='preregistered_similarity_top40') & (paths.estimator.isin(['scm_growth','augmented_scm_ridge','synthetic_did_bias_corrected','generalized_synthetic_control_factor_cv','nuclear_norm_matrix_completion','scenario_nep_slow_reversion','stress_nep_constant_mean_1922_1928']))].groupby(['source','treated','endpoint']):
        if endpoint not in [1938,1940]: continue
        fig=go.Figure()
        # cumulative actual once
        gy = g.groupby('year')['actual_growth'].first().sort_index().cumsum().apply(lambda x: np.exp(x)-1)
        fig.add_trace(go.Scatter(x=gy.index, y=100*gy.values, mode='lines+markers', name='Real', line=dict(width=4)))
        for est, h in g.groupby('estimator'):
            cf = h.sort_values('year')['cf_growth'].cumsum().apply(lambda x: np.exp(x)-1)
            fig.add_trace(go.Scatter(x=h.sort_values('year')['year'], y=100*cf.values, mode='lines', name=est.replace('_',' ')))
        fig.update_layout(template='plotly_white', title=f'{source.upper()} {treated}: crecimiento acumulado real y contrafactual, 1929-{endpoint}',
                          yaxis_title='Crecimiento acumulado desde 1928 (%)', xaxis_title='Año', legend_title='Trayectoria')
        html = FIG / f'cumulative_paths_{source}_{treated}_{endpoint}.html'
        fig.write_html(html)
        figs.append(html)
    return figs

# ---------------------------- reports ----------------------------

def write_reports(results, frontier, grades, spatial_summary, timep, recovery, pool_info, extcov, val):
    # Main design notes, no editorial comments for article, but replication/analysis notes in package.
    txt = []
    txt.append('# Diseño causal v6: crecimiento soviético/ruso y contrafactuales\n')
    txt.append('Este paquete implementa una versión Parquet-first del análisis growth-only. Separa modelos estadísticos admisibles, escenarios históricos agresivos, y stress upper bounds. El estimando principal es el crecimiento acumulado del PIB per cápita desde 1928 hasta cada endpoint.\n')
    txt.append('## Datos usados\n')
    txt.append('- Maddison 2023: PIB per cápita y población histórica para SUN/RUS y donor pool.\n')
    txt.append('- Global Macro Database 2026_06: PIB real per cápita y macrocontroles para RUS y donor pool.\n')
    txt.append('- COW Trade 4.0: cobertura de comercio externo para controles y shocks.\n')
    txt.append('- JST Macrohistory R6: donor pool avanzado y covariables financieras para placebos.\n')
    txt.append('- Markevich-Harrison y CIA/RAND: quedan en raw/parquet-text para triangulación de cuentas; las tablas escaneadas de CIA requieren digitación/OCR controlado antes de usarse como series numéricas.\n')
    txt.append('## Modelos incorporados\n')
    txt.append('SCM sobre crecimiento, augmented SCM con ridge, synthetic DiD con corrección de sesgo por pesos temporales, ridge/elastic/huber synthetic, generalized synthetic control con factores seleccionados por validación, matrix completion con norma nuclear, super learner bloqueado, y escenarios históricos NEP/zarista/Japón/Turquía/Italia/donor frontiers.\n')
    txt.append('## Pruebas de refutación\n')
    txt.append('La grilla incluye endpoints 1933, 1934, 1936, 1938 y 1940; placebos espaciales; placebos temporales con orígenes 1905, 1913, 1921, 1924 y 1926; placebos de recuperación poscrisis; donor pools preinscritos; e intervalos conformales conservadores por trayectoria.\n')
    txt.append('## Dictamen por especificación\n')
    if len(grades):
        show = grades[(grades.pool_rule=='preregistered_similarity_top40')].copy()
        for _,r in show.iterrows():
            txt.append(f"- {r.source.upper()} {r.treated} 1929-{int(r.endpoint)}: {r.grade}; margen ASCF-90 primario = {100*pct(r.margin_q90):.1f}%.")
    txt.append('\n## Validación\n')
    if len(val):
        fails = val[(val.status=='FAIL') & (val.severity=='CRITICAL')]
        txt.append(f'Fallas críticas: {len(fails)}. Checks totales: {len(val)}.\n')
    (REPORTS/'CAUSAL_DESIGN_V6.md').write_text('\n'.join(txt), encoding='utf-8')

    repl = f"""# Notas de replicación v6

## Ejecución

```bash
python scripts/run_causal_v6.py
python scripts/validate_causal_v6.py
```

## Organización

- `parquet/`: salidas canónicas.
- `results/`: copias CSV para inspección rápida.
- `figures/`: trayectorias acumuladas HTML.
- `sqlite/`: catálogo y previews, no almacén analítico principal.

## Regla de identificación

El tratamiento comienza después de 1928. Los modelos se entrenan solo con información pre-1929 para la unidad tratada y predicen crecimiento anual posterior. La comparación se hace sobre crecimiento acumulado. Los escenarios `stress_*` no integran la frontera primaria porque extrapolan upper bounds hostiles, no contrafactuales históricos ordinarios.

## Fuentes textuales no numéricas

El apéndice Markevich-Harrison se mantiene como fuente de triangulación para 1913-1928. El PDF CIA/RAND se conserva como fuente primaria de cuentas soviéticas 1928-1954, pero sus tablas escaneadas no se convierten automáticamente a números en esta versión para evitar errores de OCR.
"""
    (REPORTS/'REPLICATION_NOTES_V6.md').write_text(repl, encoding='utf-8')

# ---------------------------- main ----------------------------

def main():
    # Copy script itself into package.
    this = Path(__file__)
    if this.exists():
        shutil.copy2(this, SCRIPTS/'run_causal_v6.py')
    # Copy raw reference docs/catalogs lightly.
    for src in [DATALAKE/'reports/REPLICATION_NOTES.md', DATALAKE/'reports/parquet_dataset_catalog.csv', DATALAKE/'reports/validation_report.csv']:
        if src.exists(): shutil.copy2(src, REPORTS/src.name)

    all_results=[]; all_paths=[]; all_pools=[]; all_weights=[]
    # Run primary specs with preregistered pool.
    for spec in PRIMARY_SPECS:
        r,p,pool,w = run_spec(spec)
        if len(r): all_results.append(r)
        if len(p): all_paths.append(p)
        if len(pool): all_pools.append(pool)
        if len(w): all_weights.append(w)
    # Additional donor-pool rules are pre-registered and exported, but the default fast build
    # estimates the full model stack on the primary similarity pool only.

    results = pd.concat(all_results, ignore_index=True) if all_results else pd.DataFrame()
    paths = pd.concat(all_paths, ignore_index=True) if all_paths else pd.DataFrame()
    pool_info = pd.concat(all_pools, ignore_index=True) if all_pools else pd.DataFrame()
    weights = pd.concat(all_weights, ignore_index=True) if all_weights else pd.DataFrame()
    frontier = build_frontier(results) if len(results) else pd.DataFrame()
    grades = claim_grade(frontier, results) if len(frontier) else pd.DataFrame()

    # Placebos: run only on primary pool and endpoints 1938/1940 for tractability.
    spatial_frames=[]; time_frames=[]
    for endpoint in [1938,1940]:
        for source, treated in [('maddison','SUN'),('maddison','RUS'),('gmd','RUS')]:
            spec=Spec(source,treated,endpoint,1928,'preregistered_similarity_top40',40)
            sp=spatial_placebo(spec, max_placebos=8)
            if len(sp): spatial_frames.append(sp)
            tp=time_placebo(spec)
            if len(tp): time_frames.append(tp)
    spatial = pd.concat(spatial_frames, ignore_index=True) if spatial_frames else pd.DataFrame()
    timep = pd.concat(time_frames, ignore_index=True) if time_frames else pd.DataFrame()
    recovery = pd.concat([recovery_placebos('maddison', 10, 10), recovery_placebos('gmd', 10, 10)], ignore_index=True)
    extcov = external_control_coverage()

    # Summaries
    spatial_summary = pd.DataFrame()
    if len(spatial):
        spatial_summary = spatial[spatial.is_actual==True][['source','treated','origin','endpoint','pool_rule','effect_log','effect_pct','pre_rmse','post_gap_rmse','p_value_abs_exact','p_value_positive_exact','n_placebos_effective']]

    files=[]
    for name,df in [('v6_model_results',results),('v6_scenario_paths',paths),('v6_donor_pool_preregistration',pool_info),('v6_model_weights',weights),('v6_ascf_frontier',frontier),('v6_claim_grades',grades),('v6_spatial_placebos',spatial),('v6_spatial_placebo_summary',spatial_summary),('v6_time_placebos',timep),('v6_recovery_placebos',recovery),('v6_external_control_coverage',extcov)]:
        if df is not None and len(df):
            csv,pq=write_df(df,name); files.extend([csv,pq])

    val=validation_report(files, results, frontier, spatial)
    csv,pq=write_df(val,'v6_validation_report'); files.extend([csv,pq])

    # figures
    figs = make_figures(paths, frontier) if len(paths) else []

    # SQLite catalog + previews
    db = SQL/'stalin_causal_v6_catalog.sqlite'
    if db.exists(): db.unlink()
    con=sqlite3.connect(db)
    catalog=[]
    for f in sorted(PARQ.glob('*.parquet')):
        df=pd.read_parquet(f)
        catalog.append({'file':str(f.relative_to(ROOT)),'rows':len(df),'columns':len(df.columns),'sha256':sha256_file(f)})
        df.head(1000).to_sql(slug(f.stem)[:60], con, index=False, if_exists='replace')
    pd.DataFrame(catalog).to_sql('parquet_catalog', con, index=False, if_exists='replace')
    con.close()

    # environment and manifests
    env={'python':sys.version,'platform':platform.platform(),'seed':RNG_SEED,'datalake':str(DATALAKE),'n_result_files':len(files),'n_figures':len(figs)}
    (REPORTS/'environment_v6.json').write_text(json.dumps(env,indent=2), encoding='utf-8')
    manifest=[]
    for p in list(ROOT.rglob('*')):
        if p.is_file():
            manifest.append({'path':str(p.relative_to(ROOT)),'bytes':p.stat().st_size,'sha256':sha256_file(p)})
    pd.DataFrame(manifest).to_csv(REPORTS/'MANIFEST_V6.csv',index=False)
    write_reports(results, frontier, grades, spatial_summary, timep, recovery, pool_info, extcov, val)
    # validation test script
    test_script = '''#!/usr/bin/env python3\nfrom pathlib import Path\nimport pandas as pd, sys\nROOT=Path(__file__).resolve().parents[1]\nval=pd.read_csv(ROOT/'results/v6_validation_report.csv')\nbad=val[(val.status=='FAIL') & (val.severity=='CRITICAL')]\nprint(val.to_string(index=False))\nif len(bad):\n    sys.exit(1)\nprint('ALL CRITICAL CHECKS PASSED')\n'''
    (SCRIPTS/'validate_causal_v6.py').write_text(test_script, encoding='utf-8')
    # README
    readme = '''# Stalin growth-only causal counterfactuals v6

Paquete Parquet-first para mejorar el diseño causal: SCM, augmented SCM, synthetic DiD, generalized synthetic control, matrix completion con norma nuclear, inferencia conformal, endpoints múltiples, donor pools preinscritos, placebos espaciales, temporales y de recuperación.

## Ejecutar

```bash
python scripts/run_causal_v6.py
python scripts/validate_causal_v6.py
```

## Archivos principales

- `results/v6_model_results.csv`
- `results/v6_ascf_frontier.csv`
- `results/v6_claim_grades.csv`
- `results/v6_spatial_placebo_summary.csv`
- `results/v6_time_placebos.csv`
- `results/v6_recovery_placebos.csv`
- `reports/CAUSAL_DESIGN_V6.md`
- `reports/REPLICATION_NOTES_V6.md`
- `sqlite/stalin_causal_v6_catalog.sqlite`
'''
    (ROOT/'README.md').write_text(readme, encoding='utf-8')

    # proof log
    proof = LOGS/'proof_of_correct_run_v6.txt'
    failures = int(((val.status=='FAIL') & (val.severity=='CRITICAL')).sum())
    proof.write_text(f"critical_failures={failures}\nmodel_rows={len(results)}\nfrontier_rows={len(frontier)}\nspatial_placebo_rows={len(spatial)}\ntime_placebo_rows={len(timep)}\nrecovery_placebo_rows={len(recovery)}\n", encoding='utf-8')
    if failures:
        raise SystemExit('Critical validation failures')
    return 0

if __name__ == '__main__':
    raise SystemExit(main())


==> scripts/source_pipelines/run_full_data_causal_v8.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
run_full_data_causal_v8.py

Full-data causal pipeline for the Stalin/USSR growth counterfactual project.

Inputs expected beside /mnt/data or project root:
- stalin_growth_datalake_v5/
- stalin_growth_causal_v6/
- stalin_growth_causal_v7_audit/
- cia_soviet_gnp_tables_parquet/
- raw files: Maddison, GMD, COW Trade, JST, Federico-Tena, Barro-Lee, COMECON, CIA/RAND PDF, Markevich-Harrison appendix.

This script is intentionally modular. It adds the missing model families to the project:
SCM, NNLS-SCM, augmented SCM, synthetic DiD, generalized synthetic control,
matrix completion, conformal bands, regularized prediction, ML benchmarks,
historical scenarios, stress upper bounds, population-denominator stress,
trade/JST/Federico-Tena/Barro-Lee covariate scaffolds, and CIA/RAND triangulation.
"""

from __future__ import annotations
from pathlib import Path
import json, math, warnings, sqlite3, hashlib, os
import numpy as np
import pandas as pd

from sklearn.linear_model import Ridge, ElasticNet, HuberRegressor, BayesianRidge
from sklearn.ensemble import RandomForestRegressor, ExtraTreesRegressor, GradientBoostingRegressor
from sklearn.cross_decomposition import PLSRegression
from sklearn.neighbors import KNeighborsRegressor
from sklearn.decomposition import PCA
from sklearn.preprocessing import StandardScaler
from scipy.optimize import minimize, nnls

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT
for sub in ["results", "parquet", "reports", "logs", "sqlite"]:
    (OUT/sub).mkdir(parents=True, exist_ok=True)

def log_to_pct(x: float) -> float:
    return float(np.expm1(x) * 100.0)

def safe_to_parquet(df: pd.DataFrame, path: Path) -> None:
    tmp = df.copy()
    for c in tmp.columns:
        if tmp[c].dtype == "object":
            tmp[c] = tmp[c].astype(str)
    tmp.to_parquet(path, index=False)

def write(df: pd.DataFrame, name: str) -> None:
    df.to_csv(OUT/"results"/f"{name}.csv", index=False)
    try:
        safe_to_parquet(df, OUT/"parquet"/f"{name}.parquet")
    except Exception as e:
        (OUT/"logs"/f"{name}_parquet_error.txt").write_text(str(e), encoding="utf-8")

def standardize_panel(df: pd.DataFrame, source: str) -> pd.DataFrame:
    cols = {c.lower(): c for c in df.columns}
    country = cols.get("country") or cols.get("countryname") or cols.get("entity")
    iso = cols.get("countrycode") or cols.get("iso3") or cols.get("iso") or cols.get("code")
    year = cols.get("year")
    gdppc = None
    for c in df.columns:
        cl = c.lower()
        if cl in ["gdppc", "rgdppc", "gdp_pc", "rgdp_pc", "real_gdp_per_capita"]:
            gdppc = c
            break
    if gdppc is None:
        for c in df.columns:
            cl = c.lower()
            if ("gdp" in cl and ("pc" in cl or "cap" in cl)):
                gdppc = c
                break
    if year is None or gdppc is None:
        raise ValueError(f"Cannot standardize {source}: missing year or GDPpc column")
    out = pd.DataFrame()
    out["source"] = source
    out["country"] = df[country].astype(str) if country else ""
    out["iso3"] = df[iso].astype(str) if iso else out["country"]
    out["year"] = pd.to_numeric(df[year], errors="coerce")
    out["gdppc"] = pd.to_numeric(df[gdppc], errors="coerce")
    out = out.dropna(subset=["year", "gdppc"])
    out = out[out["gdppc"] > 0].copy()
    out["year"] = out["year"].astype(int)
    out["unit"] = np.where(out["iso3"].str.len() > 0, out["iso3"], out["country"])
    out["log_gdppc"] = np.log(out["gdppc"])
    return out

def prepare_growth_object(panel: pd.DataFrame, treated: str, origin: int, endpoint: int, min_pre: int = 8):
    d = panel[(panel.year >= 1870) & (panel.year <= endpoint)].copy()
    wide = d.pivot_table(index="year", columns="unit", values="log_gdppc", aggfunc="first").sort_index()
    if treated == "RUS":
        candidates = ["RUS"]
    elif treated == "SUN":
        candidates = ["SUN", "USR"]
    else:
        candidates = [treated]
    treated_unit = next((u for u in candidates if u in wide.columns), None)
    if treated_unit is None:
        return None
    if origin not in wide.index or endpoint not in wide.index:
        return None
    growth = wide.diff()
    pre = [y for y in growth.index if y < origin and pd.notna(growth.loc[y, treated_unit])]
    post = [y for y in growth.index if origin < y <= endpoint]
    if len(pre) < min_pre or len(post) < 1:
        return None
    donors = [c for c in growth.columns if c != treated_unit]
    donors = [
        c for c in donors
        if growth.loc[pre, c].notna().sum() >= max(5, int(.60 * len(pre)))
        and growth.loc[post, c].notna().sum() >= max(1, int(.50 * len(post)))
    ]
    if len(donors) < 5:
        return None
    return {
        "wide": wide,
        "growth": growth,
        "treated": treated,
        "treated_unit": treated_unit,
        "origin": origin,
        "endpoint": endpoint,
        "pre": pre,
        "post": post,
        "donors": donors,
        "source": str(panel["source"].iloc[0])
    }

def evaluate(obj, estimator: str, family: str, pred_post, pred_pre, n_params=np.nan, flags="") -> dict:
    growth = obj["growth"]; t = obj["treated_unit"]; pre = obj["pre"]; post = obj["post"]
    ypre = growth.loc[pre, t].dropna()
    actual = float(growth.loc[post, t].sum())
    cf = float(np.asarray(pred_post, dtype=float).sum())
    prem = actual - cf
    pre_pred = np.asarray(pred_pre, dtype=float)
    n = min(len(pre_pred), len(ypre))
    rmse = float(np.sqrt(np.mean((pre_pred[:n] - ypre.values[:n])**2))) if n else np.nan
    return {
        "source": obj["source"], "treated": obj["treated"], "treated_unit": t,
        "origin": obj["origin"], "endpoint": obj["endpoint"],
        "estimator": estimator, "family": family,
        "actual_cum_log_growth": actual, "cf_cum_log_growth": cf,
        "premium_log": prem, "premium_pct": log_to_pct(prem),
        "actual_growth_pct": log_to_pct(actual), "cf_growth_pct": log_to_pct(cf),
        "pre_rmse": rmse, "n_pre": len(pre), "n_post": len(post),
        "n_donors": len(obj["donors"]), "n_params": n_params, "flags": flags
    }

def fit_all_models(obj) -> pd.DataFrame:
    g = obj["growth"]; t = obj["treated_unit"]; donors = obj["donors"]; pre = obj["pre"]; post = obj["post"]
    Xpre = g.loc[pre, donors].copy()
    ypre = g.loc[pre, t].copy()
    valid = ypre.notna()
    Xpre = Xpre.loc[valid]; ypre = ypre.loc[valid]
    means = Xpre.mean()
    Xpre = Xpre.fillna(means).fillna(0)
    Xpost = g.loc[post, donors].copy().fillna(means).fillna(0)
    out = []
    # donor mean
    out.append(evaluate(obj, "donor_mean", "benchmark", Xpost.mean(axis=1), Xpre.mean(axis=1)))
    # SCM
    n = Xpre.shape[1]
    try:
        res = minimize(lambda w: np.mean((Xpre.values @ w - ypre.values)**2),
                       np.repeat(1/n, n), bounds=[(0, 1)]*n,
                       constraints=({"type": "eq", "fun": lambda w: np.sum(w)-1}),
                       method="SLSQP", options={"maxiter": 2000})
        w = res.x if res.success else np.repeat(1/n, n)
        out.append(evaluate(obj, "scm_growth", "causal_synthetic", Xpost.values@w, Xpre.values@w, (w > 1e-6).sum()))
        # synthetic DiD bias correction
        bias = float(np.mean(ypre.values - Xpre.values@w))
        out.append(evaluate(obj, "synthetic_did_bias_corrected", "causal_synthetic", Xpost.values@w + bias, Xpre.values@w + bias, (w > 1e-6).sum(), "bias_corrected"))
    except Exception:
        pass
    # NNLS
    try:
        w, _ = nnls(Xpre.values, ypre.values)
        w = w / w.sum() if w.sum() > 0 else np.repeat(1/n, n)
        out.append(evaluate(obj, "nnls_scm", "causal_synthetic", Xpost.values@w, Xpre.values@w, (w > 1e-6).sum()))
    except Exception:
        pass
    # Regularized and robust
    models = [
        ("ridge_synthetic", "regularized_prediction", Ridge(alpha=1.0)),
        ("bayesian_ridge_synthetic", "bayesian_prediction", BayesianRidge()),
        ("elastic_net_synthetic", "regularized_prediction", ElasticNet(alpha=0.001, l1_ratio=.5, max_iter=10000)),
        ("huber_robust_synthetic", "robust_prediction", HuberRegressor(alpha=0.01, max_iter=1000)),
    ]
    for name, fam, mod in models:
        try:
            mod.fit(Xpre, ypre)
            out.append(evaluate(obj, name, fam, mod.predict(Xpost), mod.predict(Xpre), Xpre.shape[1]))
        except Exception:
            pass
    # PLS
    try:
        k = max(1, min(3, Xpre.shape[1], len(ypre)-1))
        mod = PLSRegression(n_components=k).fit(Xpre, ypre)
        out.append(evaluate(obj, "pls_latent_synthetic", "factor_model", mod.predict(Xpost).ravel(), mod.predict(Xpre).ravel(), k))
    except Exception:
        pass
    # GSC/factor ridge
    try:
        k = max(1, min(4, Xpre.shape[1], len(ypre)-1))
        scaler = StandardScaler()
        Xs = scaler.fit_transform(Xpre)
        Xps = scaler.transform(Xpost)
        pca = PCA(n_components=k).fit(Xs)
        Z = pca.transform(Xs); Zp = pca.transform(Xps)
        mod = Ridge(alpha=1.0).fit(Z, ypre)
        out.append(evaluate(obj, "generalized_synthetic_control_factor_ridge", "factor_model", mod.predict(Zp), mod.predict(Z), k))
    except Exception:
        pass
    # Matrix completion low-rank
    try:
        k = max(1, min(3, Xpre.shape[1], len(ypre)-1))
        Xall = pd.concat([Xpre, Xpost], axis=0)
        scaler = StandardScaler()
        Xall_s = scaler.fit_transform(Xall)
        pca = PCA(n_components=k).fit(Xall_s)
        F = pca.transform(Xall_s)
        Fpre = F[:len(Xpre), :]; Fpost = F[len(Xpre):, :]
        mod = Ridge(alpha=1.0).fit(Fpre, ypre)
        out.append(evaluate(obj, "matrix_completion_low_rank_svd", "matrix_completion", mod.predict(Fpost), mod.predict(Fpre), k))
    except Exception:
        pass
    # ML benchmarks
    if len(ypre) >= 12 and Xpre.shape[1] >= 5:
        ml = [
            ("random_forest_synthetic", RandomForestRegressor(n_estimators=200, random_state=42, min_samples_leaf=2)),
            ("extra_trees_synthetic", ExtraTreesRegressor(n_estimators=200, random_state=42, min_samples_leaf=2)),
            ("gradient_boosting_synthetic", GradientBoostingRegressor(random_state=42)),
            ("knn_synthetic", KNeighborsRegressor(n_neighbors=min(5, len(ypre))))
        ]
        preds_post = []; preds_pre = []
        for name, mod in ml:
            try:
                mod.fit(Xpre, ypre)
                pp = mod.predict(Xpost); pr = mod.predict(Xpre)
                preds_post.append(pp); preds_pre.append(pr)
                out.append(evaluate(obj, name, "ml_prediction", pp, pr))
            except Exception:
                pass
        if preds_post:
            out.append(evaluate(obj, "super_learner_mean", "ml_ensemble", np.mean(preds_post, axis=0), np.mean(preds_pre, axis=0), len(preds_post)))
    # Historical scenarios
    treated_growth = g[t]
    all_donor_pre = g.loc[pre, donors].stack().dropna()
    cap95 = float(all_donor_pre.quantile(.95)) if len(all_donor_pre) else np.nan
    scenarios = [
        ("tsarist_mean_1886_1913", "historical_scenario", 1886, 1913, None),
        ("nep_mean_1922_1928_capped", "historical_scenario", 1922, 1928, cap95),
        ("nep_mean_1922_1928_uncapped_stress", "stress_upper_bound", 1922, 1928, None),
    ]
    for name, fam, a, b, cap in scenarios:
        vals = treated_growth.loc[(treated_growth.index >= a) & (treated_growth.index <= b)].dropna()
        if len(vals) >= 2:
            gr = float(vals.mean())
            if cap is not None and not math.isnan(cap):
                gr = min(gr, cap)
            out.append(evaluate(obj, name, fam, np.repeat(gr, len(post)), np.repeat(gr, len(ypre))))
    for name, unit in [("japan_like", "JPN"), ("turkey_like", "TUR"), ("italy_like", "ITA")]:
        if unit in g.columns:
            post_pred = g.loc[post, unit].fillna(g.loc[pre, unit].mean())
            pre_pred = g.loc[pre, unit].fillna(g.loc[pre, unit].mean())
            out.append(evaluate(obj, name, "historical_analogue", post_pred, pre_pred))
    # Donor frontiers
    donor_cum = g.loc[post, donors].fillna(means).fillna(0).sum(axis=0)
    for q, name, fam in [
        (.75, "donor_p75_frontier", "frontier_scenario"),
        (.90, "donor_p90_stress", "stress_upper_bound"),
        (.95, "donor_p95_stress", "stress_upper_bound")
    ]:
        total = float(donor_cum.quantile(q))
        per = total / len(post)
        out.append(evaluate(obj, name, fam, np.repeat(per, len(post)), np.repeat(per, len(ypre))))
    return pd.DataFrame(out)

def build_ascf(results: pd.DataFrame) -> pd.DataFrame:
    rows = []
    if results.empty:
        return pd.DataFrame()
    for keys, g in results.groupby(["source", "treated", "origin", "endpoint"]):
        for universe, gg in [
            ("primary_admissible", g[~g["family"].isin(["stress_upper_bound"])]),
            ("all_including_stress", g)
        ]:
            if gg.empty:
                continue
            actual = float(gg["actual_cum_log_growth"].iloc[0])
            for q in [.5, .75, .9, .95]:
                cf = float(gg["cf_cum_log_growth"].quantile(q))
                rows.append({
                    "source": keys[0], "treated": keys[1], "origin": keys[2], "endpoint": keys[3],
                    "universe": universe, "q": q, "actual_cum_log_growth": actual,
                    "ascf_cf_log_growth": cf, "margin_log": actual-cf,
                    "margin_pct": log_to_pct(actual-cf), "n_models": len(gg)
                })
    return pd.DataFrame(rows)

def main():
    # This runner expects standardized Parquet panels already produced by the data lake.
    print("Load standardized panels or adapt paths in this script, then call fit_all_models over the desired grids.")
    print("Model library loaded successfully.")

if __name__ == "__main__":
    main()


==> scripts/source_pipelines/run_growth_only_counterfactuals_v2_reference.py <==
# -*- coding: utf-8 -*-
"""
Growth-only counterfactual analysis for the Stalin / Soviet growth question.

Estimand: cumulative GDP-per-capita growth premium after 1928, not welfare, consumption,
industrial structure, famine, repression, or war readiness.

Treatment: Stalin/Five-Year Plan regime starts in 1929; 1928 is the last untreated anchor.
Main post windows: 1929-1940 and 1929-1938.
Sources: Maddison Project 2023 (Former USSR/SUN and Russian Federation/RUS) and
Global Macro Database 2026-06 (Russian Federation/RUS).

The script builds counterfactual annual growth rates, integrates them from the 1928
actual log GDP per capita anchor, and compares actual cumulative growth with many
counterfactual methods.
"""
from __future__ import annotations

import json
import math
import os
import shutil
import warnings
import zipfile
from dataclasses import dataclass
from pathlib import Path
from typing import Callable, Dict, Iterable, List, Optional, Sequence, Tuple

import numpy as np
import pandas as pd
from scipy.optimize import minimize, nnls
from scipy import stats
from sklearn.base import clone
from sklearn.cross_decomposition import PLSRegression
from sklearn.decomposition import PCA
from sklearn.ensemble import (
    ExtraTreesRegressor,
    GradientBoostingRegressor,
    RandomForestRegressor,
)
from sklearn.gaussian_process import GaussianProcessRegressor
from sklearn.gaussian_process.kernels import ConstantKernel, RBF, WhiteKernel
from sklearn.kernel_ridge import KernelRidge
from sklearn.linear_model import BayesianRidge, ElasticNet, HuberRegressor, RidgeCV
from sklearn.metrics import mean_absolute_error, mean_squared_error
from sklearn.neighbors import KNeighborsRegressor
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler
import plotly.graph_objects as go

warnings.filterwarnings("ignore")
np.set_printoptions(suppress=True, precision=6)

ROOT = Path(__file__).resolve().parents[1]
RAW = ROOT / "data_raw"
PROC = ROOT / "data_processed"
RES = ROOT / "results"
FIG = ROOT / "figures"
NOTES = ROOT / "notes"
for d in [PROC, RES, FIG, NOTES]:
    d.mkdir(parents=True, exist_ok=True)

RANDOM_SEED = 20260702
rng = np.random.default_rng(RANDOM_SEED)

# ----------------------------- utilities -----------------------------

def rmse(a, b) -> float:
    a = np.asarray(a, dtype=float)
    b = np.asarray(b, dtype=float)
    return float(np.sqrt(np.nanmean((a - b) ** 2)))


def mae(a, b) -> float:
    a = np.asarray(a, dtype=float)
    b = np.asarray(b, dtype=float)
    return float(np.nanmean(np.abs(a - b)))


def pct(x: float) -> float:
    return float(np.exp(x) - 1.0) if np.isfinite(x) else np.nan


def ann_rate(log_growth: float, n_years: int) -> float:
    return float(np.exp(log_growth / n_years) - 1.0) if np.isfinite(log_growth) else np.nan


def safe_corr(a, b) -> float:
    a = np.asarray(a, dtype=float)
    b = np.asarray(b, dtype=float)
    if len(a) < 3 or np.nanstd(a) == 0 or np.nanstd(b) == 0:
        return np.nan
    return float(np.corrcoef(a, b)[0, 1])


def rolling_blocks(years: Sequence[int], min_train: int = 12, block: int = 5) -> List[Tuple[List[int], List[int]]]:
    """Expanding-window blocked CV splits inside the untreated period."""
    years = list(sorted(years))
    out = []
    i = min_train
    while i + 2 <= len(years):
        val = years[i : min(i + block, len(years))]
        train = years[:i]
        if len(val) >= 2 and len(train) >= min_train:
            out.append((train, val))
        i += block
    return out


def complete_columns(df: pd.DataFrame, years: Sequence[int], min_cols: int = 5) -> pd.DataFrame:
    P = df.loc[list(years)].copy()
    P = P.dropna(axis=1, how="any")
    if P.shape[1] < min_cols:
        raise ValueError(f"Too few complete columns: {P.shape[1]}")
    return P


def make_growth_panel(log_panel: pd.DataFrame) -> pd.DataFrame:
    return log_panel.diff().dropna(how="all")


def integrate_growth(anchor_log: float, growth: pd.Series) -> pd.Series:
    growth = growth.copy().astype(float)
    return anchor_log + growth.cumsum()

# ----------------------------- source loading -----------------------------

def load_maddison() -> pd.DataFrame:
    df = pd.read_stata(RAW / "maddison2023_web.dta")
    df = df.rename(columns={"countrycode": "iso", "country": "country", "gdppc": "gdppc"})
    df["year"] = df["year"].astype(int)
    df = df[df["gdppc"].notna() & (df["gdppc"] > 0)].copy()
    df["log_gdppc"] = np.log(df["gdppc"].astype(float))
    return df[["iso", "country", "region", "year", "gdppc", "log_gdppc"]]


def load_gmd() -> pd.DataFrame:
    zpath = RAW / "GMD_2026_06_dta.zip"
    extract_dir = ROOT / "_gmd_tmp"
    if extract_dir.exists():
        shutil.rmtree(extract_dir)
    extract_dir.mkdir(parents=True)
    with zipfile.ZipFile(zpath) as z:
        z.extractall(extract_dir)
    dta = list(extract_dir.glob("*.dta"))[0]
    df = pd.read_stata(dta)
    df = df.rename(columns={"ISO3": "iso", "countryname": "country"})
    df["year"] = df["year"].astype(int)
    # Real GDP pc in constant USD. This is a growth-only exercise, so log differences are invariant to scale.
    df = df[df["rGDP_pc_USD"].notna() & (df["rGDP_pc_USD"] > 0)].copy()
    df["log_gdppc"] = np.log(df["rGDP_pc_USD"].astype(float))
    return df[["iso", "country", "year", "rGDP_pc_USD", "log_gdppc"]]


def pivot_source(df: pd.DataFrame, iso_col="iso", year_col="year", value_col="log_gdppc") -> Tuple[pd.DataFrame, pd.DataFrame]:
    panel = df.pivot_table(index=year_col, columns=iso_col, values=value_col, aggfunc="first").sort_index()
    meta = df[["iso", "country"]].drop_duplicates("iso").set_index("iso")
    if "region" in df.columns:
        region = df[["iso", "region"]].drop_duplicates("iso").set_index("iso")
        meta = meta.join(region, how="left")
    return panel, meta

# ----------------------------- model primitives -----------------------------

def simplex_weights(y: np.ndarray, X: np.ndarray, ridge: float = 1e-8) -> np.ndarray:
    """Fast nonnegative synthetic weights, normalized to sum to one.
    This is an NNLS approximation to the simplex SCM objective; it is much faster
    for large placebo/stress grids and is adequate for a growth-model zoo.
    """
    y = np.asarray(y, float)
    X = np.asarray(X, float)
    n = X.shape[1]
    if n == 0:
        raise ValueError("No donors")
    try:
        w, _ = nnls(X, y)
        if (not np.all(np.isfinite(w))) or w.sum() <= 1e-12:
            return np.ones(n) / n
        return w / w.sum()
    except Exception:
        return np.ones(n) / n

def unconstrained_ridge_weights(y: np.ndarray, X: np.ndarray, alpha: float = 1.0) -> np.ndarray:
    """Closed-form ridge weights; no sign/sum restrictions."""
    y = np.asarray(y, float)
    X = np.asarray(X, float)
    XtX = X.T @ X + alpha * np.eye(X.shape[1])
    return np.linalg.solve(XtX, X.T @ y)


def low_rank_matrix_completion(log_panel: pd.DataFrame, treated: str, post_years: Sequence[int], rank: int = 3, n_iter: int = 60) -> pd.Series:
    """Simple iterative SVD matrix completion with treated-post masked.
    Returns counterfactual log levels for all years in log_panel.index.
    """
    M = log_panel.copy().astype(float)
    mask = pd.DataFrame(False, index=M.index, columns=M.columns)
    mask.loc[list(post_years), treated] = True
    observed = ~M.isna() & ~mask
    # Initialize missing/masked with country means then global means
    X = M.copy()
    col_means = X.where(observed).mean(axis=0)
    grand = float(X.where(observed).stack().mean())
    for c in X.columns:
        X.loc[~observed[c], c] = col_means.get(c, grand)
    X = X.fillna(grand)
    vals = X.values
    obs = observed.values
    for _ in range(n_iter):
        mu = vals.mean(axis=0, keepdims=True)
        Z = vals - mu
        U, s, Vt = np.linalg.svd(Z, full_matrices=False)
        r = max(1, min(rank, len(s)))
        Zhat = (U[:, :r] * s[:r]) @ Vt[:r, :]
        new_vals = Zhat + mu
        vals[~obs] = new_vals[~obs]
    return pd.Series(vals[:, list(M.columns).index(treated)], index=M.index)

@dataclass
class GrowthPrediction:
    method: str
    post_growth: pd.Series
    pre_pred_growth: pd.Series
    details: Dict


def fit_growth_models(
    log_panel: pd.DataFrame,
    treated: str,
    pre_growth_years: Sequence[int],
    post_growth_years: Sequence[int],
    donors: Sequence[str],
    analysis: str,
    allow_expensive: bool = True,
) -> Tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame, Dict[str, Dict]]:
    """Fit many growth-only counterfactuals.

    Growth year t = log GDPpc_t - log GDPpc_{t-1}.
    Post treatment growth starts in 1929, anchored at actual 1928 log level.
    """
    pre_growth_years = list(pre_growth_years)
    post_growth_years = list(post_growth_years)
    all_growth_years = pre_growth_years + post_growth_years
    G = make_growth_panel(log_panel)
    G = G.loc[all_growth_years, [treated] + list(donors)].dropna(axis=1, how="any")
    donors = [d for d in G.columns if d != treated]
    years = list(G.index.astype(int))
    pre = [y for y in pre_growth_years if y in years]
    post = [y for y in post_growth_years if y in years]
    X_pre = G.loc[pre, donors].values
    y_pre = G.loc[pre, treated].values
    X_post = G.loc[post, donors].values
    y_post = G.loc[post, treated].values
    X_all = G.loc[years, donors].values
    anchor_year = min(post) - 1
    anchor_log = float(log_panel.loc[anchor_year, treated])
    actual_post_log = log_panel.loc[post, treated].astype(float)

    preds: Dict[str, GrowthPrediction] = {}
    details: Dict[str, Dict] = {}

    def add_const_method(name: str, g: float, note: str):
        pre_pred = pd.Series(np.repeat(g, len(pre)), index=pre)
        post_pred = pd.Series(np.repeat(g, len(post)), index=post)
        preds[name] = GrowthPrediction(name, post_pred, pre_pred, {"note": note, "constant_growth": float(g)})

    add_const_method("treated_mean_growth_full_pre", float(np.nanmean(y_pre)), "constant average treated growth over full pre period")
    tsar = [y for y in pre if y <= 1913]
    if len(tsar) >= 8:
        add_const_method("tsarist_mean_growth_1886_1913", float(G.loc[tsar, treated].mean()), "constant average treated growth before WWI")
    nep = [y for y in pre if 1922 <= y <= 1928]
    if len(nep) >= 3:
        add_const_method("nep_mean_growth_1922_1928", float(G.loc[nep, treated].mean()), "constant average NEP recovery growth; deliberately aggressive benchmark")

    # equal donor mean each year
    pre_pred = G.loc[pre, donors].mean(axis=1)
    post_pred = G.loc[post, donors].mean(axis=1)
    preds["equal_donor_mean_growth"] = GrowthPrediction("equal_donor_mean_growth", post_pred, pre_pred, {"n_donors": len(donors)})

    # simplex growth SCM
    w = simplex_weights(y_pre, X_pre)
    pre_pred = pd.Series(X_pre @ w, index=pre)
    post_pred = pd.Series(X_post @ w, index=post)
    preds["growth_scm_simplex"] = GrowthPrediction("growth_scm_simplex", post_pred, pre_pred, {"weights": dict(zip(donors, map(float, w)))})

    # ridge/unrestricted synthetic growth weights
    wr = unconstrained_ridge_weights(y_pre, X_pre, alpha=1.0)
    pre_pred = pd.Series(X_pre @ wr, index=pre)
    post_pred = pd.Series(X_post @ wr, index=post)
    preds["growth_ridge_synthetic_unrestricted"] = GrowthPrediction("growth_ridge_synthetic_unrestricted", post_pred, pre_pred, {"weights": dict(zip(donors, map(float, wr)))})

    # augmented SCM = SCM + ridge residual correction
    residual = y_pre - (X_pre @ w)
    aug = make_pipeline(StandardScaler(), RidgeCV(alphas=np.logspace(-4, 3, 50))).fit(X_pre, residual)
    pre_aug = (X_pre @ w) + aug.predict(X_pre)
    post_aug = (X_post @ w) + aug.predict(X_post)
    preds["augmented_growth_scm_ridge"] = GrowthPrediction("augmented_growth_scm_ridge", pd.Series(post_aug, index=post), pd.Series(pre_aug, index=pre), {"base": "growth_scm_simplex"})

    # factor ridge on donor growth factors
    ncomp = max(1, min(5, X_pre.shape[0] - 2, X_pre.shape[1] - 1))
    pca = PCA(n_components=ncomp, random_state=RANDOM_SEED)
    Zpre = pca.fit_transform(StandardScaler().fit_transform(X_pre))
    scaler_fac = StandardScaler().fit(X_pre)
    Zpost = pca.transform(scaler_fac.transform(X_post))
    model_fac = RidgeCV(alphas=np.logspace(-4, 4, 60)).fit(Zpre, y_pre)
    preds["factor_ridge_growth"] = GrowthPrediction(
        "factor_ridge_growth",
        pd.Series(model_fac.predict(Zpost), index=post),
        pd.Series(model_fac.predict(Zpre), index=pre),
        {"n_components": ncomp, "explained_variance": list(map(float, pca.explained_variance_ratio_))},
    )

    # Supervised model zoo on donor growth rates. Keep models that can handle small samples.
    model_zoo = {
        "ridge_cv_growth": make_pipeline(StandardScaler(), RidgeCV(alphas=np.logspace(-4, 4, 80))),
        "bayesian_ridge_growth": make_pipeline(StandardScaler(), BayesianRidge()),
        "elasticnet_sparse_growth": make_pipeline(StandardScaler(), ElasticNet(alpha=0.001, l1_ratio=0.5, max_iter=5000)),
        "huber_robust_growth": make_pipeline(StandardScaler(), HuberRegressor(alpha=0.001, epsilon=1.35, max_iter=600)),
        "kernel_ridge_rbf_growth": make_pipeline(StandardScaler(), KernelRidge(alpha=0.05, kernel="rbf", gamma=0.5)),
        "knn_growth": make_pipeline(StandardScaler(), KNeighborsRegressor(n_neighbors=min(5, max(2, len(pre)//5)), weights="distance")),
        "pls_growth": make_pipeline(StandardScaler(), PLSRegression(n_components=max(1, min(5, X_pre.shape[1], X_pre.shape[0] - 2)))),
        "random_forest_growth": RandomForestRegressor(n_estimators=60, min_samples_leaf=3, max_features="sqrt", random_state=RANDOM_SEED, n_jobs=-1),
        "extra_trees_growth": ExtraTreesRegressor(n_estimators=60, min_samples_leaf=3, max_features="sqrt", random_state=RANDOM_SEED, n_jobs=-1),
        "gradient_boosting_growth": GradientBoostingRegressor(random_state=RANDOM_SEED, n_estimators=40, max_depth=2, learning_rate=0.03),
    }
    if False and allow_expensive and len(pre) >= 25:
        kernel = ConstantKernel(1.0, (0.1, 10.0)) * RBF(length_scale=1.0, length_scale_bounds=(0.1, 10.0)) + WhiteKernel(noise_level=0.01)
        model_zoo["gaussian_process_growth"] = make_pipeline(StandardScaler(), GaussianProcessRegressor(kernel=kernel, alpha=1e-4, normalize_y=True, random_state=RANDOM_SEED, n_restarts_optimizer=2))

    for name, model in model_zoo.items():
        try:
            mdl = clone(model)
            mdl.fit(X_pre, y_pre)
            pr_pre = np.asarray(mdl.predict(X_pre)).reshape(-1)
            pr_post = np.asarray(mdl.predict(X_post)).reshape(-1)
            preds[name] = GrowthPrediction(name, pd.Series(pr_post, index=post), pd.Series(pr_pre, index=pre), {"model": name})
        except Exception as e:
            details[name] = {"error": str(e)}

    # Low-rank matrix completion on log levels. It is level-based but the estimand is cumulative growth from the 1928 anchor.
    for rank in [1, 2]:
        try:
            complete_cols = [treated] + list(donors)
            mc_log = low_rank_matrix_completion(log_panel.loc[sorted(set([anchor_year] + all_growth_years)), complete_cols], treated, post, rank=rank)
            cf_log = mc_log.loc[post]
            post_growth = cf_log.diff().copy()
            # first post growth is cf log 1929 - actual anchor 1928, not diff from imputed 1928.
            post_growth.iloc[0] = cf_log.iloc[0] - anchor_log
            # Pre prediction from low-rank model is not true masked pre, so use fitted observed differences for diagnostics.
            fitted_log = mc_log.loc[pre]
            pre_fitted_growth = fitted_log.diff()
            # Replace first pre with actual as no prior inside panel; diagnostics will drop first if needed.
            pre_fitted_growth.iloc[0] = G.loc[pre[0], treated]
            preds[f"low_rank_matrix_completion_r{rank}"] = GrowthPrediction(
                f"low_rank_matrix_completion_r{rank}",
                post_growth.astype(float),
                pre_fitted_growth.astype(float),
                {"rank": rank},
            )
        except Exception as e:
            details[f"low_rank_matrix_completion_r{rank}"] = {"error": str(e)}

    # CV-weighted super-ensemble. Use blocked CV loss where possible; fallback to in-pre RMSE.
    cv_table, cv_residuals = blocked_cv_compare(G, treated, donors, pre, candidate_methods=list(preds.keys()))
    elite = cv_table[cv_table["elite_1se"]].copy()
    if elite.empty:
        elite = cv_table.nsmallest(min(5, len(cv_table)), "cv_rmse")
    elite_methods = elite["method"].tolist()
    weights = 1.0 / np.maximum(np.nan_to_num(elite["cv_rmse"].values, nan=np.nanmedian(elite["cv_rmse"].values)), 1e-6) ** 2
    weights = weights / weights.sum()
    post_ens = pd.Series(0.0, index=post)
    pre_ens = pd.Series(0.0, index=pre)
    for m, ww in zip(elite_methods, weights):
        post_ens = post_ens + ww * preds[m].post_growth.reindex(post).astype(float)
        pre_ens = pre_ens + ww * preds[m].pre_pred_growth.reindex(pre).astype(float)
    preds["cv_elite_super_learner_growth"] = GrowthPrediction(
        "cv_elite_super_learner_growth",
        post_ens,
        pre_ens,
        {"elite_methods": elite_methods, "weights": dict(zip(elite_methods, map(float, weights)))},
    )

    # Oracle-free trimmed ensemble: median of methods passing prefit threshold.
    pre_rmses = {m: rmse(G.loc[pre, treated], pr.pre_pred_growth.reindex(pre)) for m, pr in preds.items()}
    med = np.nanmedian(list(pre_rmses.values()))
    admissible = [m for m, v in pre_rmses.items() if np.isfinite(v) and v <= 1.5 * med]
    if not admissible:
        admissible = list(preds.keys())
    post_med = pd.concat([preds[m].post_growth.reindex(post) for m in admissible], axis=1).median(axis=1)
    pre_med = pd.concat([preds[m].pre_pred_growth.reindex(pre) for m in admissible], axis=1).median(axis=1)
    preds["admissible_median_growth"] = GrowthPrediction(
        "admissible_median_growth",
        post_med,
        pre_med,
        {"admissible_methods": admissible, "prefit_rule": "pre_rmse <= 1.5 * median"},
    )

    # Build results and predictions.
    rows = []
    pred_rows = pd.DataFrame({"year": post, "actual_growth": y_post, "actual_log": actual_post_log.values})
    prefit_rows = pd.DataFrame({"year": pre, "actual_growth": y_pre})

    for name, pr in preds.items():
        ghat_post = pr.post_growth.reindex(post).astype(float)
        ghat_pre = pr.pre_pred_growth.reindex(pre).astype(float)
        cf_log = integrate_growth(anchor_log, ghat_post)
        actual_cum_log_growth = float(log_panel.loc[post[-1], treated] - anchor_log)
        cf_cum_log_growth = float(cf_log.loc[post[-1]] - anchor_log)
        cum_effect = actual_cum_log_growth - cf_cum_log_growth
        pre_e = G.loc[pre, treated] - ghat_pre
        post_e = G.loc[post, treated] - ghat_post
        ci = residual_block_ci(pre_e.dropna().values, horizon=len(post), point_effect=cum_effect, n_boot=1000, block_len=3, seed=RANDOM_SEED)
        rows.append({
            "analysis": analysis,
            "treated": treated,
            "method": name,
            "n_pre_growth_years": len(pre),
            "n_post_growth_years": len(post),
            "n_donors": len(donors),
            "pre_rmse_growth": rmse(G.loc[pre, treated], ghat_pre),
            "pre_mae_growth": mae(G.loc[pre, treated], ghat_pre),
            "pre_corr_growth": safe_corr(G.loc[pre, treated], ghat_pre),
            "actual_cum_growth_log": actual_cum_log_growth,
            "actual_cum_growth_pct": pct(actual_cum_log_growth),
            "cf_cum_growth_log": cf_cum_log_growth,
            "cf_cum_growth_pct": pct(cf_cum_log_growth),
            "cum_growth_premium_log": cum_effect,
            "cum_growth_premium_pct": pct(cum_effect),
            "annualized_premium_pct": ann_rate(cum_effect, len(post)),
            "post_mean_annual_growth_actual": float(G.loc[post, treated].mean()),
            "post_mean_annual_growth_cf": float(ghat_post.mean()),
            "post_mean_annual_growth_premium": float(G.loc[post, treated].mean() - ghat_post.mean()),
            "conformal_ci_low_log": ci[0],
            "conformal_ci_high_log": ci[1],
            "conformal_ci_excludes_zero": bool(ci[0] > 0 or ci[1] < 0),
        })
        pred_rows[name + "_growth"] = ghat_post.values
        pred_rows[name + "_log_cf"] = cf_log.values
        prefit_rows[name + "_growth_pred"] = ghat_pre.values
        details[name] = pr.details

    results = pd.DataFrame(rows).sort_values("pre_rmse_growth")
    # add CV metrics if available
    results = results.merge(cv_table[["method", "cv_rmse", "cv_mae", "elite_1se", "dm_p_vs_best"]], on="method", how="left")
    return results, pred_rows, prefit_rows, {"details": details, "cv_table": cv_table, "cv_residuals": cv_residuals, "donors": donors}


def residual_block_ci(residuals: np.ndarray, horizon: int, point_effect: float, n_boot: int = 2000, block_len: int = 3, seed: int = 123) -> Tuple[float, float]:
    """Approximate conformal/block-bootstrap interval for cumulative log-growth effect.
    It resamples pre-treatment annual prediction residuals to approximate cumulative post prediction error.
    """
    residuals = np.asarray(residuals, dtype=float)
    residuals = residuals[np.isfinite(residuals)]
    if len(residuals) < max(8, block_len + 2):
        return (np.nan, np.nan)
    local_rng = np.random.default_rng(seed)
    starts = np.arange(0, len(residuals) - block_len + 1)
    sums = []
    n_blocks = int(np.ceil(horizon / block_len))
    for _ in range(n_boot):
        draw = []
        for __ in range(n_blocks):
            s = int(local_rng.choice(starts))
            draw.extend(residuals[s : s + block_len])
        sums.append(np.sum(draw[:horizon]))
    qlo, qhi = np.quantile(sums, [0.025, 0.975])
    # Prediction error in counterfactual growth subtracts from estimated effect.
    return float(point_effect - qhi), float(point_effect - qlo)


def blocked_cv_compare(G: pd.DataFrame, treated: str, donors: Sequence[str], pre: Sequence[int], candidate_methods: Sequence[str]) -> Tuple[pd.DataFrame, pd.DataFrame]:
    """Blocked CV comparison across a subset of methods. Refit approximations for comparable methods.
    Some methods, such as matrix completion, are not re-estimated here; their in-sample diagnostics are used later.
    """
    candidate_methods = list(candidate_methods)
    splits = rolling_blocks(pre, min_train=max(10, min(18, len(pre)//3)), block=4)
    rows = []
    residual_records = []
    if len(splits) < 2:
        # Fallback: no CV available
        return pd.DataFrame({"method": candidate_methods, "cv_rmse": np.nan, "cv_mae": np.nan, "elite_1se": False, "dm_p_vs_best": np.nan}), pd.DataFrame()

    cv_allowed = {"treated_mean_growth_full_pre", "tsarist_mean_growth_1886_1913", "nep_mean_growth_1922_1928", "equal_donor_mean_growth", "growth_scm_simplex", "augmented_growth_scm_ridge", "factor_ridge_growth", "ridge_cv_growth", "bayesian_ridge_growth"}
    cv_methods = [m for m in candidate_methods if (m in cv_allowed and not m.startswith("low_rank_matrix_completion"))]
    for m in cv_methods:
        errs = []
        abserrs = []
        for k, (tr_years, val_years) in enumerate(splits):
            try:
                pred = fit_one_growth_method(G, treated, donors, tr_years, val_years, m)
                actual = G.loc[val_years, treated]
                for y, e in zip(val_years, actual.values - pred.values):
                    residual_records.append({"method": m, "split": k, "year": y, "error": float(e), "squared_error": float(e**2), "abs_error": float(abs(e))})
                errs.extend((actual.values - pred.values) ** 2)
                abserrs.extend(np.abs(actual.values - pred.values))
            except Exception:
                continue
        if len(errs):
            rows.append({"method": m, "cv_rmse": float(np.sqrt(np.mean(errs))), "cv_mae": float(np.mean(abserrs)), "n_cv_errors": len(errs)})
    cv = pd.DataFrame(rows)
    if cv.empty:
        return pd.DataFrame({"method": candidate_methods, "cv_rmse": np.nan, "cv_mae": np.nan, "elite_1se": False, "dm_p_vs_best": np.nan}), pd.DataFrame(residual_records)
    best = cv.loc[cv["cv_rmse"].idxmin(), "method"]
    errdf = pd.DataFrame(residual_records)
    # one-standard-error rule and paired DM-like p-value vs best on squared losses
    best_losses = errdf[errdf.method == best].set_index(["split", "year"])["squared_error"]
    dm_p = {}
    for m in cv.method:
        mloss = errdf[errdf.method == m].set_index(["split", "year"])["squared_error"]
        both = pd.concat([mloss.rename("m"), best_losses.rename("best")], axis=1).dropna()
        if m == best or len(both) < 5:
            dm_p[m] = 1.0
        else:
            d = both["m"] - both["best"]
            t = d.mean() / (d.std(ddof=1) / math.sqrt(len(d)) + 1e-12)
            dm_p[m] = float(1 - stats.t.cdf(t, df=len(d)-1))  # one-sided: is m worse than best?
    cv["dm_p_vs_best"] = cv["method"].map(dm_p)
    min_rmse = cv["cv_rmse"].min()
    se_best = errdf[errdf.method == best]["squared_error"].std(ddof=1) / math.sqrt(max(1, len(errdf[errdf.method == best])))
    threshold = math.sqrt(max(0, min_rmse**2 + se_best))
    cv["elite_1se"] = cv["cv_rmse"] <= threshold
    # Add missing candidates as NaN
    missing = [m for m in candidate_methods if m not in set(cv.method)]
    if missing:
        cv = pd.concat([cv, pd.DataFrame({"method": missing, "cv_rmse": np.nan, "cv_mae": np.nan, "n_cv_errors": 0, "dm_p_vs_best": np.nan, "elite_1se": False})], ignore_index=True)
    return cv.sort_values("cv_rmse"), errdf


def fit_one_growth_method(G: pd.DataFrame, treated: str, donors: Sequence[str], train_years: Sequence[int], pred_years: Sequence[int], method: str) -> pd.Series:
    Xtr = G.loc[train_years, donors].values
    ytr = G.loc[train_years, treated].values
    Xp = G.loc[pred_years, donors].values
    if method == "treated_mean_growth_full_pre":
        return pd.Series(np.repeat(ytr.mean(), len(pred_years)), index=pred_years)
    if method == "tsarist_mean_growth_1886_1913":
        yrs = [y for y in train_years if y <= 1913]
        val = G.loc[yrs, treated].mean() if len(yrs) else ytr.mean()
        return pd.Series(np.repeat(val, len(pred_years)), index=pred_years)
    if method == "nep_mean_growth_1922_1928":
        yrs = [y for y in train_years if 1922 <= y <= 1928]
        val = G.loc[yrs, treated].mean() if len(yrs) else ytr.mean()
        return pd.Series(np.repeat(val, len(pred_years)), index=pred_years)
    if method == "equal_donor_mean_growth":
        return G.loc[pred_years, donors].mean(axis=1)
    if method == "growth_scm_simplex":
        w = simplex_weights(ytr, Xtr)
        return pd.Series(Xp @ w, index=pred_years)
    if method == "growth_ridge_synthetic_unrestricted":
        w = unconstrained_ridge_weights(ytr, Xtr, alpha=1.0)
        return pd.Series(Xp @ w, index=pred_years)
    if method == "augmented_growth_scm_ridge":
        w = simplex_weights(ytr, Xtr)
        res = ytr - Xtr @ w
        mdl = make_pipeline(StandardScaler(), RidgeCV(alphas=np.logspace(-4, 3, 50))).fit(Xtr, res)
        return pd.Series(Xp @ w + mdl.predict(Xp), index=pred_years)
    if method == "factor_ridge_growth":
        scaler = StandardScaler().fit(Xtr)
        ncomp = max(1, min(5, Xtr.shape[0] - 2, Xtr.shape[1] - 1))
        pca = PCA(n_components=ncomp, random_state=RANDOM_SEED).fit(scaler.transform(Xtr))
        mdl = RidgeCV(alphas=np.logspace(-4, 4, 60)).fit(pca.transform(scaler.transform(Xtr)), ytr)
        return pd.Series(mdl.predict(pca.transform(scaler.transform(Xp))), index=pred_years)
    zoo = {
        "ridge_cv_growth": make_pipeline(StandardScaler(), RidgeCV(alphas=np.logspace(-4, 4, 80))),
        "bayesian_ridge_growth": make_pipeline(StandardScaler(), BayesianRidge()),
        "elasticnet_sparse_growth": make_pipeline(StandardScaler(), ElasticNet(alpha=0.001, l1_ratio=0.5, max_iter=5000)),
        "huber_robust_growth": make_pipeline(StandardScaler(), HuberRegressor(alpha=0.001, epsilon=1.35, max_iter=600)),
        "kernel_ridge_rbf_growth": make_pipeline(StandardScaler(), KernelRidge(alpha=0.05, kernel="rbf", gamma=0.5)),
        "knn_growth": make_pipeline(StandardScaler(), KNeighborsRegressor(n_neighbors=min(5, max(2, len(train_years)//5)), weights="distance")),
        "pls_growth": make_pipeline(StandardScaler(), PLSRegression(n_components=max(1, min(5, Xtr.shape[1], Xtr.shape[0]-2)))),
        "random_forest_growth": RandomForestRegressor(n_estimators=40, min_samples_leaf=3, max_features="sqrt", random_state=RANDOM_SEED, n_jobs=-1),
        "extra_trees_growth": ExtraTreesRegressor(n_estimators=40, min_samples_leaf=3, max_features="sqrt", random_state=RANDOM_SEED, n_jobs=-1),
        "gradient_boosting_growth": GradientBoostingRegressor(random_state=RANDOM_SEED, n_estimators=60, max_depth=2, learning_rate=0.03),
        "gaussian_process_growth": make_pipeline(StandardScaler(), GaussianProcessRegressor(kernel=ConstantKernel(1.0) * RBF(1.0) + WhiteKernel(0.01), alpha=1e-4, normalize_y=True, random_state=RANDOM_SEED, n_restarts_optimizer=0)),
    }
    if method not in zoo:
        raise ValueError(f"Method not supported in CV: {method}")
    mdl = zoo[method]
    mdl.fit(Xtr, ytr)
    return pd.Series(np.asarray(mdl.predict(Xp)).reshape(-1), index=pred_years)

# ----------------------------- inference/stress tests -----------------------------

def space_placebo_growth(
    log_panel: pd.DataFrame,
    treated: str,
    pre_growth_years: Sequence[int],
    post_growth_years: Sequence[int],
    donors: Sequence[str],
    analysis: str,
    method: str = "growth_scm_simplex",
    max_placebos: int = 25,
) -> pd.DataFrame:
    G = make_growth_panel(log_panel)
    all_cols = [treated] + list(donors)
    G = G.loc[list(pre_growth_years) + list(post_growth_years), all_cols].dropna(axis=1, how="any")
    cols = list(G.columns)
    # Prioritize all if few; otherwise deterministic sample for speed.
    if len(cols) > max_placebos:
        keep = [treated] + [c for c in cols if c != treated]
        # deterministic closest by 1928 income plus random extras
        keep = keep[:max_placebos]
    else:
        keep = cols
    rows = []
    for tr in keep:
        dd = [c for c in cols if c != tr]
        try:
            pred = fit_one_growth_method(G, tr, dd, list(pre_growth_years), list(post_growth_years), method)
            actual_cum = float(G.loc[list(post_growth_years), tr].sum())
            cf_cum = float(pred.sum())
            premium = actual_cum - cf_cum
            pre_pred = fit_one_growth_method(G, tr, dd, list(pre_growth_years), list(pre_growth_years), method)
            rows.append({
                "analysis": analysis,
                "method": method,
                "placebo_treated": tr,
                "is_true_treated": tr == treated,
                "pre_rmse_growth": rmse(G.loc[list(pre_growth_years), tr], pre_pred),
                "actual_cum_growth_log": actual_cum,
                "cf_cum_growth_log": cf_cum,
                "cum_growth_premium_log": premium,
                "cum_growth_premium_pct": pct(premium),
                "annualized_premium_pct": ann_rate(premium, len(post_growth_years)),
            })
        except Exception as e:
            rows.append({"analysis": analysis, "method": method, "placebo_treated": tr, "is_true_treated": tr == treated, "error": str(e)})
    df = pd.DataFrame(rows)
    ok = df[df["cum_growth_premium_log"].notna()].copy()
    true = ok[ok.is_true_treated]
    if not true.empty:
        tval = float(true.iloc[0]["cum_growth_premium_log"])
        tabs = abs(tval)
        df["p_space_one_sided_positive"] = float((ok["cum_growth_premium_log"] >= tval).mean())
        df["p_space_two_sided_abs"] = float((ok["cum_growth_premium_log"].abs() >= tabs).mean())
        # Restrict to placebo units with prefit no worse than 2x true, a common SCM diagnostic.
        tfit = float(true.iloc[0]["pre_rmse_growth"])
        good = ok[ok["pre_rmse_growth"] <= 2.0 * max(tfit, 1e-9)]
        if len(good) >= 5:
            df["p_space_prefit_filtered_positive"] = float((good["cum_growth_premium_log"] >= tval).mean())
        else:
            df["p_space_prefit_filtered_positive"] = np.nan
    return df


def time_placebo_growth(
    log_panel: pd.DataFrame,
    treated: str,
    donor_cols: Sequence[str],
    pseudo_years: Sequence[int],
    horizon: int,
    analysis: str,
    method: str = "growth_scm_simplex",
) -> pd.DataFrame:
    G = make_growth_panel(log_panel)
    rows = []
    for ty in pseudo_years:
        pre = [y for y in G.index if y <= ty]
        post = [y for y in range(ty + 1, ty + 1 + horizon) if y in G.index]
        if len(pre) < 12 or len(post) < min(6, horizon):
            continue
        # Do not allow overlap with true Stalin treatment for placebo pre/post.
        if max(post) >= 1929:
            continue
        cols = [treated] + list(donor_cols)
        sub = G.loc[pre + post, cols].dropna(axis=1, how="any")
        dd = [c for c in sub.columns if c != treated]
        try:
            pred = fit_one_growth_method(sub, treated, dd, pre, post, method)
            actual = float(sub.loc[post, treated].sum())
            cf = float(pred.sum())
            prem = actual - cf
            rows.append({
                "analysis": analysis,
                "method": method,
                "pseudo_treatment_year": ty,
                "horizon": len(post),
                "pre_n": len(pre),
                "cum_growth_premium_log": prem,
                "cum_growth_premium_pct": pct(prem),
                "annualized_premium_pct": ann_rate(prem, len(post)),
            })
        except Exception as e:
            rows.append({"analysis": analysis, "method": method, "pseudo_treatment_year": ty, "error": str(e)})
    return pd.DataFrame(rows)


def donor_stress_growth(
    log_panel: pd.DataFrame,
    treated: str,
    pre_growth_years: Sequence[int],
    post_growth_years: Sequence[int],
    donors: Sequence[str],
    meta: pd.DataFrame,
    analysis: str,
    method: str = "growth_scm_simplex",
    n_random: int = 25,
) -> pd.DataFrame:
    G = make_growth_panel(log_panel)
    pre = list(pre_growth_years)
    post = list(post_growth_years)
    rows = []
    # Base weights for SCM to identify leverage donors.
    Xpre = G.loc[pre, donors].values
    ypre = G.loc[pre, treated].values
    w = simplex_weights(ypre, Xpre)
    top = [d for d, ww in sorted(zip(donors, w), key=lambda z: z[1], reverse=True) if ww > 1e-4][:10]
    scenarios = [("base_all_donors", list(donors))]
    for d in top:
        scenarios.append((f"leave_one_top_donor__{d}", [x for x in donors if x != d]))
    if "region" in meta.columns:
        for r in sorted(meta.reindex(donors)["region"].dropna().unique()):
            keep = [d for d in donors if meta.loc[d, "region"] != r]
            if len(keep) >= max(5, len(donors) // 3):
                scenarios.append((f"exclude_region__{str(r).replace(' ', '_')}", keep))
    # Income-neighborhood donors: within 0.5x to 2x treated 1928 log GDPpc.
    level_1928 = log_panel.loc[1928]
    tr_level = float(level_1928[treated])
    neigh = [d for d in donors if np.isfinite(level_1928.get(d, np.nan)) and abs(float(level_1928[d]) - tr_level) <= np.log(2.5)]
    if len(neigh) >= 5:
        scenarios.append(("income_neighborhood_within_2p5x_1928", neigh))
    # Random subpools.
    for i in range(n_random):
        k = max(5, int(0.75 * len(donors)))
        keep = sorted(rng.choice(list(donors), size=k, replace=False).tolist())
        scenarios.append((f"random_75pct_subpool_{i:03d}", keep))
    for scen, keep in scenarios:
        try:
            pred = fit_one_growth_method(G[[treated] + keep], treated, keep, pre, post, method)
            actual = float(G.loc[post, treated].sum())
            cf = float(pred.sum())
            prem = actual - cf
            rows.append({
                "analysis": analysis,
                "method": method,
                "scenario": scen,
                "n_donors": len(keep),
                "cum_growth_premium_log": prem,
                "cum_growth_premium_pct": pct(prem),
                "annualized_premium_pct": ann_rate(prem, len(post)),
            })
        except Exception as e:
            rows.append({"analysis": analysis, "method": method, "scenario": scen, "n_donors": len(keep), "error": str(e)})
    return pd.DataFrame(rows)

# ----------------------------- plotting -----------------------------

def plot_counterfactual_growth(pred_df: pd.DataFrame, analysis: str, out: Path, elite_methods: Sequence[str]):
    fig = go.Figure()
    years = pred_df["year"]
    fig.add_trace(go.Scatter(x=years, y=np.exp(pred_df["actual_log"]), mode="lines+markers", name="Actual", line=dict(width=4)))
    for m in elite_methods[:10]:
        col = m + "_log_cf"
        if col in pred_df.columns:
            fig.add_trace(go.Scatter(x=years, y=np.exp(pred_df[col]), mode="lines", name=m.replace("_", " "), opacity=0.78))
    fig.update_layout(
        title=f"Growth-only counterfactual GDP per capita: {analysis}",
        xaxis_title="Year",
        yaxis_title="GDP per capita index/level from source units",
        template="plotly_white",
        hovermode="x unified",
        legend=dict(orientation="h", yanchor="bottom", y=-0.45, xanchor="left", x=0),
        width=1100,
        height=650,
    )
    fig.write_html(out)


def plot_effect_distribution(results: pd.DataFrame, analysis: str, out: Path):
    d = results.sort_values("cum_growth_premium_pct")
    fig = go.Figure()
    fig.add_trace(go.Bar(x=d["cum_growth_premium_pct"] * 100, y=d["method"], orientation="h", name="Cumulative growth premium (%)"))
    fig.add_vline(x=0, line_dash="dash")
    fig.update_layout(
        title=f"Model zoo: cumulative growth premium, {analysis}",
        xaxis_title="Actual cumulative growth minus counterfactual cumulative growth (%)",
        yaxis_title="Model",
        template="plotly_white",
        width=1100,
        height=max(650, 28 * len(d)),
    )
    fig.write_html(out)

# ----------------------------- main -----------------------------

def run_analysis_for_source(source_name: str, panel: pd.DataFrame, meta: pd.DataFrame, treated: str, analysis: str, post_end: int = 1940) -> Dict[str, pd.DataFrame]:
    start_level_year = 1885
    anchor = 1928
    post_years = list(range(1929, post_end + 1))
    level_years = list(range(start_level_year, post_end + 1))
    P = complete_columns(panel, level_years)
    if treated not in P.columns:
        raise ValueError(f"{treated} missing in {analysis}")
    # Avoid duplicate territorial definitions in donor pool.
    drop = {treated}
    if treated == "SUN":
        drop.add("RUS")
    if treated == "RUS":
        drop.add("SUN")
    donors = [c for c in P.columns if c not in drop]
    pre_growth_years = list(range(start_level_year + 1, anchor + 1))
    # Donor screening for computational tractability and better comparability: keep donors with
    # similar 1928 income and/or high pre-treatment growth co-movement.
    Gscreen = make_growth_panel(P)
    tr_g = Gscreen.loc[pre_growth_years, treated]
    scores = []
    for d in donors:
        corr = safe_corr(tr_g.values, Gscreen.loc[pre_growth_years, d].values)
        corr = 0.0 if not np.isfinite(corr) else corr
        level_gap = abs(float(P.loc[1928, d] - P.loc[1928, treated]))
        score = abs(corr) - 0.15 * level_gap
        scores.append((score, d))
    donors = [d for _, d in sorted(scores, reverse=True)[:28]]
    post_years = list(range(1929, post_end + 1))
    post_growth_years = post_years
    results, pred, prefit, info = fit_growth_models(P, treated, pre_growth_years, post_growth_years, donors, analysis=analysis)
    # Placebos on selected methods: classic SCM, augmented SCM, and our super learner / admissible median.
    placebos = []
    for m in ["growth_scm_simplex", "augmented_growth_scm_ridge", "cv_elite_super_learner_growth", "admissible_median_growth"]:
        # The super learner and median are not supported directly inside fit_one; use robust SCM/augmented for placebos.
        mm = m if m in ["growth_scm_simplex", "augmented_growth_scm_ridge"] else "factor_ridge_growth"
        placebos.append(space_placebo_growth(P, treated, pre_growth_years, post_growth_years, donors, analysis, method=mm, max_placebos=25))
    placebo_df = pd.concat(placebos, ignore_index=True)
    timepl = []
    for m in ["growth_scm_simplex", "augmented_growth_scm_ridge", "factor_ridge_growth"]:
        timepl.append(time_placebo_growth(P, treated, donors, pseudo_years=list(range(1898, 1917, 3)), horizon=len(post_years), analysis=analysis, method=m))
    time_df = pd.concat(timepl, ignore_index=True) if timepl else pd.DataFrame()
    stress = donor_stress_growth(P, treated, pre_growth_years, post_growth_years, donors, meta, analysis, method="growth_scm_simplex", n_random=25)
    # Save per-analysis outputs
    slug = analysis.lower().replace(" ", "_").replace("/", "_")
    results.to_csv(RES / f"growth_model_results__{slug}.csv", index=False)
    pred.to_csv(RES / f"growth_predictions__{slug}.csv", index=False)
    prefit.to_csv(RES / f"prefit_growth_predictions__{slug}.csv", index=False)
    info["cv_table"].to_csv(RES / f"blocked_cv_model_comparison__{slug}.csv", index=False)
    info["cv_residuals"].to_csv(RES / f"blocked_cv_residuals__{slug}.csv", index=False)
    placebo_df.to_csv(RES / f"space_placebos__{slug}.csv", index=False)
    time_df.to_csv(RES / f"time_placebos__{slug}.csv", index=False)
    stress.to_csv(RES / f"donor_stress_tests__{slug}.csv", index=False)
    # Weights/details
    with open(RES / f"model_details__{slug}.json", "w", encoding="utf-8") as f:
        json.dump(info["details"], f, indent=2, ensure_ascii=False)
    elite = results.sort_values("cv_rmse", na_position="last").head(8)["method"].tolist()
    plot_counterfactual_growth(pred, analysis, FIG / f"counterfactual_growth__{slug}.html", elite_methods=elite)
    plot_effect_distribution(results, analysis, FIG / f"growth_premium_distribution__{slug}.html")
    return {"results": results, "pred": pred, "placebo": placebo_df, "time_placebo": time_df, "stress": stress, "cv": info["cv_table"]}


def main():
    print("Loading sources...")
    maddison = load_maddison()
    gmd = load_gmd()
    maddison.to_csv(PROC / "maddison_long_clean.csv", index=False)
    gmd.to_csv(PROC / "gmd_long_clean.csv", index=False)
    mad_panel, mad_meta = pivot_source(maddison)
    gmd_panel, gmd_meta = pivot_source(gmd)
    mad_panel.to_csv(PROC / "maddison_log_gdppc_panel.csv")
    gmd_panel.to_csv(PROC / "gmd_log_gdppc_panel.csv")

    coverage = []
    for source, df in [("Maddison", maddison), ("GMD", gmd)]:
        for code in ["SUN", "RUS"]:
            sub = df[(df.iso == code) & df.log_gdppc.notna()]
            coverage.append({
                "source": source,
                "iso": code,
                "country": sub.country.iloc[0] if len(sub) else None,
                "min_year": int(sub.year.min()) if len(sub) else None,
                "max_year": int(sub.year.max()) if len(sub) else None,
                "n_years": int(sub.year.nunique()) if len(sub) else 0,
                "has_all_1885_1940": bool(set(range(1885, 1941)).issubset(set(sub.year.astype(int)))) if len(sub) else False,
                "has_all_1928_1940": bool(set(range(1928, 1941)).issubset(set(sub.year.astype(int)))) if len(sub) else False,
            })
    coverage_df = pd.DataFrame(coverage)
    coverage_df.to_csv(RES / "source_growth_year_coverage.csv", index=False)

    analyses = []
    outputs = {}
    configs = [
        ("Maddison", mad_panel, mad_meta, "SUN", "Maddison_SUN_growth_1929_1940", 1940),
        ("Maddison", mad_panel, mad_meta, "RUS", "Maddison_RUS_growth_1929_1940", 1940),
        ("GMD", gmd_panel, gmd_meta, "RUS", "GMD_RUS_growth_1929_1940", 1940),
        ("Maddison", mad_panel, mad_meta, "SUN", "Maddison_SUN_growth_1929_1938", 1938),
        ("GMD", gmd_panel, gmd_meta, "RUS", "GMD_RUS_growth_1929_1938", 1938),
    ]
    for source, panel, meta, treated, name, post_end in configs:
        try:
            print(f"Running {name}...")
            out = run_analysis_for_source(source, panel, meta, treated, name, post_end=post_end)
            outputs[name] = out
            analyses.append(out["results"])
        except Exception as e:
            print(f"ERROR {name}: {e}")
    all_results = pd.concat(analyses, ignore_index=True)
    all_results.to_csv(RES / "all_growth_model_results.csv", index=False)

    # Robustness/necessity frontier focused on growth.
    frontier_rows = []
    for analysis, group in all_results.groupby("analysis"):
        # Admissible = not obviously bad prefit and not failed CV, prioritizes growth CV.
        cv_median = group["cv_rmse"].median(skipna=True)
        pre_median = group["pre_rmse_growth"].median(skipna=True)
        admissible = group[(group["pre_rmse_growth"] <= 1.5 * pre_median) & ((group["cv_rmse"].isna()) | (group["cv_rmse"] <= 1.75 * cv_median))].copy()
        if admissible.empty:
            admissible = group.copy()
        frontier_rows.append({
            "analysis": analysis,
            "n_models_total": len(group),
            "n_models_admissible": len(admissible),
            "actual_cum_growth_pct": float(group["actual_cum_growth_pct"].iloc[0]),
            "median_cf_cum_growth_pct_admissible": float(admissible["cf_cum_growth_pct"].median()),
            "median_cum_growth_premium_pct_admissible": float(admissible["cum_growth_premium_pct"].median()),
            "q10_premium_pct_admissible": float(admissible["cum_growth_premium_pct"].quantile(0.10)),
            "q90_premium_pct_admissible": float(admissible["cum_growth_premium_pct"].quantile(0.90)),
            "share_admissible_positive": float((admissible["cum_growth_premium_log"] > 0).mean()),
            "share_admissible_above_10pct": float((admissible["cum_growth_premium_log"] > np.log(1.10)).mean()),
            "share_admissible_conformal_positive": float(admissible["conformal_ci_excludes_zero"].mean()),
            "best_cv_method": group.sort_values("cv_rmse", na_position="last")["method"].iloc[0],
            "best_prefit_method": group.sort_values("pre_rmse_growth")["method"].iloc[0],
        })
    frontier = pd.DataFrame(frontier_rows)
    frontier.to_csv(RES / "growth_necessity_frontier.csv", index=False)

    # Summaries from placebo and stress outputs.
    placebo_summary = []
    stress_summary = []
    time_summary = []
    for analysis, out in outputs.items():
        pl = out["placebo"]
        if not pl.empty:
            for m, g in pl.groupby("method"):
                true = g[g.is_true_treated]
                if not true.empty:
                    placebo_summary.append({
                        "analysis": analysis,
                        "method": m,
                        "true_premium_pct": float(true.iloc[0]["cum_growth_premium_pct"]),
                        "p_space_positive": float(true.iloc[0].get("p_space_one_sided_positive", np.nan)),
                        "p_space_two_sided": float(true.iloc[0].get("p_space_two_sided_abs", np.nan)),
                        "p_space_prefit_filtered_positive": float(true.iloc[0].get("p_space_prefit_filtered_positive", np.nan)),
                    })
        st = out["stress"].dropna(subset=["cum_growth_premium_log"])
        if not st.empty:
            stress_summary.append({
                "analysis": analysis,
                "method": "growth_scm_simplex",
                "n_scenarios": len(st),
                "median_premium_pct": float(st["cum_growth_premium_pct"].median()),
                "q05_premium_pct": float(st["cum_growth_premium_pct"].quantile(0.05)),
                "q95_premium_pct": float(st["cum_growth_premium_pct"].quantile(0.95)),
                "share_positive": float((st["cum_growth_premium_log"] > 0).mean()),
                "share_above_10pct": float((st["cum_growth_premium_log"] > np.log(1.10)).mean()),
            })
        tp = out["time_placebo"].dropna(subset=["cum_growth_premium_log"])
        if not tp.empty:
            # Compare true SCM premium to pseudo pre-1929 premiums where available.
            true_scm = out["results"][out["results"].method == "growth_scm_simplex"]
            true_val = float(true_scm["cum_growth_premium_log"].iloc[0]) if not true_scm.empty else np.nan
            time_summary.append({
                "analysis": analysis,
                "true_growth_scm_premium_pct": pct(true_val),
                "n_time_placebos": len(tp),
                "median_time_placebo_premium_pct": float(tp["cum_growth_premium_pct"].median()),
                "max_time_placebo_premium_pct": float(tp["cum_growth_premium_pct"].max()),
                "p_time_positive_ge_true": float((tp["cum_growth_premium_log"] >= true_val).mean()) if np.isfinite(true_val) else np.nan,
            })
    placebo_summary = pd.DataFrame(placebo_summary)
    stress_summary = pd.DataFrame(stress_summary)
    time_summary = pd.DataFrame(time_summary)
    placebo_summary.to_csv(RES / "placebo_summary.csv", index=False)
    stress_summary.to_csv(RES / "donor_stress_summary.csv", index=False)
    time_summary.to_csv(RES / "time_placebo_summary.csv", index=False)

    # Human-readable report.
    write_report(coverage_df, frontier, placebo_summary, stress_summary, time_summary, all_results)
    manifest = {
        "created_by": "run_growth_only_counterfactuals.py",
        "random_seed": RANDOM_SEED,
        "estimand": "GDP-per-capita cumulative growth premium, anchored at 1928 and accumulated over post-treatment annual growth rates",
        "treatment_start_growth_year": 1929,
        "outputs": sorted([str(p.relative_to(ROOT)) for p in ROOT.rglob("*") if p.is_file()]),
    }
    with open(ROOT / "MANIFEST.json", "w", encoding="utf-8") as f:
        json.dump(manifest, f, indent=2, ensure_ascii=False)
    print("Done.")


def write_report(coverage, frontier, placebo_summary, stress_summary, time_summary, all_results):
    def md_table(df, n=None):
        if df is None or df.empty:
            return "_No rows._"
        d = df.copy()
        if n:
            d = d.head(n)
        return d.to_markdown(index=False, floatfmt=".4f")

    key_cols = [
        "analysis", "n_models_admissible", "actual_cum_growth_pct", "median_cf_cum_growth_pct_admissible",
        "median_cum_growth_premium_pct_admissible", "q10_premium_pct_admissible", "q90_premium_pct_admissible",
        "share_admissible_positive", "share_admissible_above_10pct", "best_cv_method",
    ]
    top = all_results.sort_values(["analysis", "cv_rmse", "pre_rmse_growth"], na_position="last").groupby("analysis").head(5)
    top_cols = ["analysis", "method", "cv_rmse", "pre_rmse_growth", "actual_cum_growth_pct", "cf_cum_growth_pct", "cum_growth_premium_pct", "annualized_premium_pct", "conformal_ci_low_log", "conformal_ci_high_log"]

    text = f"""# Stalin growth-only counterfactual analysis, v2

This package deliberately restricts the estimand to **growth only**. It does not claim to measure welfare, famine, repression, consumption, military readiness, industrial composition, or moral cost. The treated post-treatment growth years are 1929 onward; 1928 is the actual log GDP-per-capita anchor. Each model predicts counterfactual annual growth rates, then integrates them into a counterfactual GDP-per-capita path.

## Source coverage

{md_table(coverage)}

## Main growth frontier

Interpretation: `actual_cum_growth_pct` is actual cumulative GDP-per-capita growth from 1928 to the final post year. `median_cf_cum_growth_pct_admissible` is the median counterfactual cumulative growth among models that pass basic prefit/CV admissibility filters. The growth premium is actual cumulative growth minus counterfactual cumulative growth, expressed as exp(log gap)-1.

{md_table(frontier[key_cols])}

## Best pre-treatment predictive models by analysis

{md_table(top[top_cols], n=40)}

## Space placebo summary

{md_table(placebo_summary)}

## Time placebo summary

{md_table(time_summary)}

## Adversarial donor stress summary

{md_table(stress_summary)}

## Statistical counterarguments and required responses

1. **Counterargument: GDP growth alone cannot prove Stalin was necessary.** Correct. This design can only test whether observed growth was unusually high relative to plausible growth counterfactuals. Necessity requires a stronger exclusion: every non-Stalin feasible regime would have grown less. The response is a frontier, not a binary claim: report the share of admissible models showing a positive or >10% cumulative growth premium.

2. **Counterargument: synthetic controls can overfit pre-treatment volatility.** Response: this package compares in-pre RMSE, blocked expanding-window CV, and DM-like paired loss tests. Models are not accepted only because they fit in-sample; the admissible frontier also uses blocked-CV performance.

3. **Counterargument: donor choice drives the result.** Response: the package includes top-donor jackknife, region-removal when region metadata exists, income-neighborhood donor restriction, and 200 random donor-subpool stress tests. If sign and magnitude collapse under these tests, the growth-premium claim is fragile.

4. **Counterargument: 1939-1940 are contaminated by war/geopolitical mobilization.** Response: the package repeats the core estimand ending in 1938. If the effect only appears when including 1939-1940, it should not be sold as ordinary peacetime growth.

5. **Counterargument: NEP recovery would also have generated high growth.** Response: the NEP mean-growth extrapolation is included as an intentionally aggressive benchmark. If actual growth does not beat the NEP extrapolation, one cannot say Stalin was necessary for growth; at most one can say Stalin coincided with high growth.

6. **Counterargument: the Russian-core series is not the whole USSR.** Response: estimates are separated for Maddison SUN/Former USSR, Maddison RUS/Russian Federation, and GMD RUS/Russian Federation. Territorial sensitivity is a first-order identification issue, not a footnote.

7. **Counterargument: placebos show other countries could have similar pseudo-effects.** Response: space-placebo p-values are reported both unfiltered and filtered by prefit quality. A strong claim should survive rank-placebo inference, not just look large in one preferred model.

## Methodological innovations in this version

- **Growth-first estimand:** models predict annual growth and integrate from the 1928 actual anchor. This avoids confusing level gaps with growth effects.
- **Counterfactual model zoo:** classical trend models, SCM, augmented SCM, ridge/elastic-net/Bayesian/robust regressions, factor-ridge, kernel ridge, Gaussian process, random forests, extra trees, gradient boosting, histogram boosting, kNN, PLS, and low-rank matrix-completion alternatives.
- **CV elite super learner:** an ensemble weighted by blocked pre-treatment predictive performance rather than subjective model preference.
- **Admissible median frontier:** a robust aggregation over models that pass prefit/CV filters; this is a falsification frontier rather than a cherry-picked estimate.
- **Conformal/block residual intervals:** cumulative-growth uncertainty is approximated from pre-treatment prediction residuals.
- **Adversarial donor stress testing:** tests whether the result is leverage-driven by one donor, a region, income-neighborhood assumptions, or random donor-pool perturbations.

## Bottom line

For **growth only**, the correct statement is not simply “Stalin was necessary.” The defensible statement must be conditional: observed GDP-per-capita growth from 1928 to the late 1930s/1940 is compared against a large ensemble of counterfactual growth models. The growth-premium claim is credible only where the positive premium survives: (i) Maddison SUN and RUS/GMD triangulation, (ii) 1938 endpoint, (iii) space and time placebos, (iv) donor stress tests, and (v) blocked-CV model filtering. Results that fail those filters should be described as suggestive, not causal proof of necessity.
"""
    with open(ROOT / "REPORT_GROWTH_ONLY.md", "w", encoding="utf-8") as f:
        f.write(text)

if __name__ == "__main__":
    main()


==> scripts/source_pipelines/run_validation_tests.py <==
#!/usr/bin/env python3
from __future__ import annotations
from pathlib import Path
import pandas as pd
import numpy as np

PKG = Path(__file__).resolve().parents[1]
RES = PKG / 'results'
LOGS = PKG / 'logs'
LOGS.mkdir(exist_ok=True, parents=True)

def assert_true(cond, msg):
    if not bool(cond):
        raise AssertionError(msg)

def main():
    checks = []
    val = pd.read_csv(RES / 'v4_validation_report.csv')
    critical_fail = val[(val['severity'] == 'CRITICAL') & (val['status'] == 'FAIL')]
    assert_true(critical_fail.empty, 'Critical validation failures exist:\n' + critical_fail.to_string(index=False))
    checks.append(('critical_validation_failures', 'PASS'))
    summary = pd.read_csv(RES / 'v4_all_scenario_simulation_summary.csv')
    frontier = pd.read_csv(RES / 'v4_ascf_frontier_summary.csv')
    paths = pd.read_csv(RES / 'v4_all_scenario_paths.csv')
    grade = pd.read_csv(RES / 'v4_claim_grade.csv')
    assert_true(not summary.empty and not frontier.empty and not paths.empty and not grade.empty, 'one or more core outputs empty')
    checks.append(('nonempty_outputs', 'PASS'))
    assert_true(summary[['cf_cum_growth_log','actual_cum_growth_log','premium_log']].notna().all().all(), 'NaNs in core summary')
    assert_true(frontier[['cf_cum_growth_log','actual_minus_frontier_log']].notna().all().all(), 'NaNs in core frontier')
    checks.append(('no_nan_core', 'PASS'))
    max_diff = float(np.max(np.abs((np.exp(summary['premium_log']) - 1.0) - summary['premium_pct'])))
    assert_true(max_diff < 1e-10, f'premium pct identity failed max_diff={max_diff}')
    checks.append(('premium_identity', 'PASS'))
    for (a, sample), g in frontier.sort_values('quantile').groupby(['analysis','frontier_sample']):
        vals = g.sort_values('quantile')['cf_cum_growth_log'].values
        assert_true(np.all(np.diff(vals) >= -1e-12), f'frontier not monotone for {a} {sample}')
    checks.append(('frontier_monotone', 'PASS'))
    primary_q90 = frontier[(frontier['frontier_sample'] == 'primary_admissible_only') & (np.isclose(frontier['quantile'], 0.90))]
    assert_true(len(primary_q90) == summary['analysis'].nunique(), 'missing primary q90 rows')
    checks.append(('primary_q90_all_analyses', 'PASS'))
    stress_rows = summary[~summary['admissible_primary']]
    assert_true(len(stress_rows) > 0 and stress_rows['scenario_class'].str.startswith('stress').any(), 'stress classification absent')
    checks.append(('stress_classification_present', 'PASS'))
    out = pd.DataFrame(checks, columns=['test', 'status'])
    out.to_csv(LOGS / 'unit_test_results.csv', index=False)
    (LOGS / 'unit_test_results.txt').write_text(out.to_string(index=False), encoding='utf-8')
    print(out.to_string(index=False))
    print('All tests passed.')

if __name__ == '__main__':
    main()


==> scripts/source_pipelines/validate_causal_v6.py <==
#!/usr/bin/env python3
from pathlib import Path
import pandas as pd, sys
ROOT=Path(__file__).resolve().parents[1]
val=pd.read_csv(ROOT/'results/v6_validation_report.csv')
bad=val[(val.status=='FAIL') & (val.severity=='CRITICAL')]
print(val.to_string(index=False))
if len(bad):
    sys.exit(1)
print('ALL CRITICAL CHECKS PASSED')


==> scripts/validate_package.py <==
#!/usr/bin/env python3
from pathlib import Path
import json
import numpy as np
import pandas as pd
ROOT=Path(__file__).resolve().parents[1]; DATA=ROOT/'data/processed/csv'; REP=ROOT/'replication'; REP.mkdir(exist_ok=True)
checks=[]
def add(name,ok,detail=''): checks.append({'check':name,'status':'PASS' if bool(ok) else 'FAIL','detail':str(detail)})
fan=pd.read_csv(DATA/'nep_recovery_gap_fan_gmd_rus_1928_1940.csv')
stat=pd.read_csv(DATA/'statistical_counterfactual_paths_gmd_rus_1928_1940.csv')
score=pd.read_csv(DATA/'article_main_scorecard.csv')
w=pd.read_csv(DATA/'donor_weights_ranked.csv')
sp=pd.read_csv(DATA/'spatial_placebo_diagnostics.csv')
add('NEP fan starts at 100',np.allclose(fan.loc[fan.year==1928,['q05','q10','q25','q50','q75','q90','q95']],100))
add('NEP quantiles are monotone',((fan.q05<=fan.q10)&(fan.q10<=fan.q25)&(fan.q25<=fan.q50)&(fan.q50<=fan.q75)&(fan.q75<=fan.q90)&(fan.q90<=fan.q95)).all())
add('Statistical paths start at 100',np.allclose(stat.loc[stat.year==1928,'index_1928_100'],100))
add('All principal endpoints present',set([1933,1934,1936,1938,1940]).issubset(set(score.endpoint)))
add('Placebo p-values valid',sp.p_value_abs_exact.dropna().between(0,1).all())
ws=w.groupby(['source','treated','endpoint','estimator']).weight.sum(); add('SCM weights sum to one',np.allclose(ws,1,atol=1e-5),ws.describe().to_dict())
add('PDF exists',(ROOT/'Stalin_Growth.pdf').exists())
add('TeX exists',(ROOT/'Stalin_Growth.tex').exists())
add('PNG figures',len(list((ROOT/'figures/png').glob('*.png')))>=18,len(list((ROOT/'figures/png').glob('*.png'))))
add('Vector PDF figures',len(list((ROOT/'figures/pdf').glob('*.pdf')))>=18,len(list((ROOT/'figures/pdf').glob('*.pdf'))))
add('SVG figures',len(list((ROOT/'figures/svg').glob('*.svg')))>=18,len(list((ROOT/'figures/svg').glob('*.svg'))))
add('LaTeX tables',len(list((ROOT/'tables/latex').glob('*.tex')))>=11,len(list((ROOT/'tables/latex').glob('*.tex'))))
report=pd.DataFrame(checks); report.to_csv(REP/'VALIDATION_REPORT.csv',index=False); (REP/'VALIDATION_REPORT.json').write_text(json.dumps(checks,indent=2),encoding='utf-8')
if (report.status=='FAIL').any(): raise SystemExit(report.to_string(index=False))
print(report.to_string(index=False))

